Natural numbers from integers

In homotopy type theory, a natural number type is freely generated by an element and an endomorphism. Similarly, an integer type is freely generated by an element and an automorphism. Using only dependent sums, identity types, extensional dependent products, and a type of two elements with large elimination, we construct a natural number type from an integer type. As a corollary, homotopy type theory with only $\Sigma$, $\mathsf{Id}$, $\Pi$, and finite colimits with descent (and no universes) admits a natural number type. This improves and simplifies a result by Rose.

==> anc/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/Booleans.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Booleans</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Booleans.html" class="Module">Booleans</a> <a id="17" class="Keyword">where</a>

<a id="24" class="Keyword">open</a> <a id="29" class="Keyword">import</a> <a id="36" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="51" class="Keyword">abstract</a>
  <a id="62" class="Comment">-- An instance of descent/large elimination for binary coproducts.</a>
  <a id="left"></a><a id="131" href="Booleans.html#131" class="Function">left</a> <a id="right"></a><a id="136" href="Booleans.html#136" class="Function">right</a> <a id="142" class="Symbol">:</a> <a id="144" class="Symbol">{</a><a id="145" href="Booleans.html#145" class="Bound">A</a> <a id="147" href="Booleans.html#147" class="Bound">B</a> <a id="149" class="Symbol">:</a> <a id="151" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="154" class="Symbol">}</a> <a id="156" class="Symbol">→</a> <a id="158" href="Booleans.html#145" class="Bound">A</a> <a id="160" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="162" href="Booleans.html#147" class="Bound">B</a> <a id="164" class="Symbol">→</a> <a id="166" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="172" href="Booleans.html#131" class="Function">left</a> <a id="177" class="Symbol">(</a><a id="178" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="182" class="Symbol">_)</a> <a id="185" class="Symbol">=</a> <a id="187" href="Preliminaries.html#254" class="Record">⊤</a>
  <a id="191" href="Booleans.html#131" class="Function">left</a> <a id="196" class="Symbol">(</a><a id="197" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="201" class="Symbol">_)</a> <a id="204" class="Symbol">=</a> <a id="206" href="Preliminaries.html#123" class="Datatype">⊥</a>
  <a id="210" href="Booleans.html#136" class="Function">right</a> <a id="216" href="Booleans.html#216" class="Bound">t</a> <a id="218" class="Symbol">=</a> <a id="220" href="Booleans.html#131" class="Function">left</a> <a id="225" class="Symbol">(</a><a id="226" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="233" class="Symbol">.</a><a id="234" href="Preliminaries.html#491" class="Field">fun</a> <a id="238" href="Booleans.html#216" class="Bound">t</a><a id="239" class="Symbol">)</a>

  <a id="left-right-disj"></a><a id="244" href="Booleans.html#244" class="Function">left-right-disj</a> <a id="260" class="Symbol">:</a> <a id="262" class="Symbol">{</a><a id="263" href="Booleans.html#263" class="Bound">A</a> <a id="265" href="Booleans.html#265" class="Bound">B</a> <a id="267" href="Booleans.html#267" class="Bound">C</a> <a id="269" class="Symbol">:</a> <a id="271" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="274" class="Symbol">}</a> <a id="276" class="Symbol">{</a><a id="277" href="Booleans.html#277" class="Bound">t</a> <a id="279" class="Symbol">:</a> <a id="281" href="Booleans.html#263" class="Bound">A</a> <a id="283" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="285" href="Booleans.html#265" class="Bound">B</a><a id="286" class="Symbol">}</a> <a id="288" class="Symbol">→</a> <a id="290" href="Booleans.html#131" class="Function">left</a> <a id="295" href="Booleans.html#277" class="Bound">t</a> <a id="297" class="Symbol">→</a> <a id="299" href="Booleans.html#136" class="Function">right</a> <a id="305" href="Booleans.html#277" class="Bound">t</a> <a id="307" class="Symbol">→</a> <a id="309" href="Booleans.html#267" class="Bound">C</a>
  <a id="313" href="Booleans.html#244" class="Function">left-right-disj</a> <a id="329" class="Symbol">{</a><a id="330" class="Argument">t</a> <a id="332" class="Symbol">=</a> <a id="334" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="338" class="Symbol">_}</a> <a id="341" class="Symbol">_</a> <a id="343" class="Symbol">()</a>

  <a id="left-prop"></a><a id="349" href="Booleans.html#349" class="Function">left-prop</a> <a id="359" class="Symbol">:</a> <a id="361" class="Symbol">{</a><a id="362" href="Booleans.html#362" class="Bound">A</a> <a id="364" href="Booleans.html#364" class="Bound">B</a> <a id="366" class="Symbol">:</a> <a id="368" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="371" class="Symbol">}</a> <a id="373" class="Symbol">{</a><a id="374" href="Booleans.html#374" class="Bound">t</a> <a id="376" class="Symbol">:</a> <a id="378" href="Booleans.html#362" class="Bound">A</a> <a id="380" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="382" href="Booleans.html#364" class="Bound">B</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">→</a> <a id="387" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="394" class="Symbol">(</a><a id="395" href="Booleans.html#131" class="Function">left</a> <a id="400" href="Booleans.html#374" class="Bound">t</a><a id="401" class="Symbol">)</a>
  <a id="405" href="Booleans.html#349" class="Function">left-prop</a> <a id="415" class="Symbol">{</a><a id="416" class="Argument">t</a> <a id="418" class="Symbol">=</a> <a id="420" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="424" class="Symbol">_}</a> <a id="427" class="Symbol">=</a> <a id="429" href="Preliminaries.html#6183" class="Function">⊤-prop</a>
  <a id="right-prop"></a><a id="438" href="Booleans.html#438" class="Function">right-prop</a> <a id="449" class="Symbol">:</a> <a id="451" class="Symbol">{</a><a id="452" href="Booleans.html#452" class="Bound">A</a> <a id="454" href="Booleans.html#454" class="Bound">B</a> <a id="456" class="Symbol">:</a> <a id="458" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="461" class="Symbol">}</a> <a id="463" class="Symbol">{</a><a id="464" href="Booleans.html#464" class="Bound">t</a> <a id="466" class="Symbol">:</a> <a id="468" href="Booleans.html#452" class="Bound">A</a> <a id="470" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="472" href="Booleans.html#454" class="Bound">B</a><a id="473" class="Symbol">}</a> <a id="475" class="Symbol">→</a> <a id="477" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="484" class="Symbol">(</a><a id="485" href="Booleans.html#136" class="Function">right</a> <a id="491" href="Booleans.html#464" class="Bound">t</a><a id="492" class="Symbol">)</a>
  <a id="496" href="Booleans.html#438" class="Function">right-prop</a> <a id="507" class="Symbol">=</a> <a id="509" href="Booleans.html#349" class="Function">left-prop</a>

  <a id="left-or-right"></a><a id="522" href="Booleans.html#522" class="Function">left-or-right</a> <a id="536" class="Symbol">:</a> <a id="538" class="Symbol">{</a><a id="539" href="Booleans.html#539" class="Bound">A</a> <a id="541" href="Booleans.html#541" class="Bound">B</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="548" class="Symbol">}</a> <a id="550" class="Symbol">(</a><a id="551" href="Booleans.html#551" class="Bound">t</a> <a id="553" class="Symbol">:</a> <a id="555" href="Booleans.html#539" class="Bound">A</a> <a id="557" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="559" href="Booleans.html#541" class="Bound">B</a><a id="560" class="Symbol">)</a> <a id="562" class="Symbol">→</a> <a id="564" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="572" class="Symbol">(</a><a id="573" href="Booleans.html#131" class="Function">left</a> <a id="578" href="Booleans.html#551" class="Bound">t</a> <a id="580" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="582" href="Booleans.html#136" class="Function">right</a> <a id="588" href="Booleans.html#551" class="Bound">t</a><a id="589" class="Symbol">)</a>
  <a id="593" href="Booleans.html#522" class="Function">left-or-right</a> <a id="607" class="Symbol">(</a><a id="608" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="612" class="Symbol">_)</a> <a id="615" class="Symbol">.</a><a id="616" href="Preliminaries.html#391" class="Field">fst</a> <a id="620" class="Symbol">=</a> <a id="622" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="626" href="Preliminaries.html#282" class="InductiveConstructor">tt</a>
  <a id="631" href="Booleans.html#522" class="Function">left-or-right</a> <a id="645" class="Symbol">(</a><a id="646" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="650" class="Symbol">_)</a> <a id="653" class="Symbol">.</a><a id="654" href="Preliminaries.html#391" class="Field">fst</a> <a id="658" class="Symbol">=</a> <a id="660" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="664" href="Preliminaries.html#282" class="InductiveConstructor">tt</a>
  <a id="669" href="Booleans.html#522" class="Function">left-or-right</a> <a id="683" class="Symbol">_</a> <a id="685" class="Symbol">.</a><a id="686" href="Preliminaries.html#403" class="Field">snd</a> <a id="690" class="Symbol">=</a> <a id="692" href="Preliminaries.html#6262" class="Function">+-prop</a> <a id="699" href="Booleans.html#349" class="Function">left-prop</a> <a id="709" href="Booleans.html#349" class="Function">left-prop</a> <a id="719" href="Booleans.html#244" class="Function">left-right-disj</a> <a id="735" class="Symbol">_</a>

  <a id="left-intro"></a><a id="740" href="Booleans.html#740" class="Function">left-intro</a> <a id="751" class="Symbol">:</a> <a id="753" class="Symbol">{</a><a id="754" href="Booleans.html#754" class="Bound">A</a> <a id="756" href="Booleans.html#756" class="Bound">B</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="763" class="Symbol">}</a> <a id="765" class="Symbol">{</a><a id="766" href="Booleans.html#766" class="Bound">a</a> <a id="768" class="Symbol">:</a> <a id="770" href="Booleans.html#754" class="Bound">A</a><a id="771" class="Symbol">}</a> <a id="773" class="Symbol">→</a> <a id="775" href="Booleans.html#131" class="Function">left</a> <a id="780" class="Symbol">{</a><a id="781" class="Argument">B</a> <a id="783" class="Symbol">=</a> <a id="785" href="Booleans.html#756" class="Bound">B</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">(</a><a id="789" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="793" href="Booleans.html#766" class="Bound">a</a><a id="794" class="Symbol">)</a>
  <a id="798" href="Booleans.html#740" class="Function">left-intro</a> <a id="809" class="Symbol">=</a> <a id="811" href="Preliminaries.html#282" class="InductiveConstructor">tt</a>

  <a id="right-intro"></a><a id="817" href="Booleans.html#817" class="Function">right-intro</a> <a id="829" class="Symbol">:</a> <a id="831" class="Symbol">{</a><a id="832" href="Booleans.html#832" class="Bound">A</a> <a id="834" href="Booleans.html#834" class="Bound">B</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="841" class="Symbol">}</a> <a id="843" class="Symbol">{</a><a id="844" href="Booleans.html#844" class="Bound">b</a> <a id="846" class="Symbol">:</a> <a id="848" href="Booleans.html#834" class="Bound">B</a><a id="849" class="Symbol">}</a> <a id="851" class="Symbol">→</a> <a id="853" href="Booleans.html#136" class="Function">right</a> <a id="859" class="Symbol">{</a><a id="860" class="Argument">A</a> <a id="862" class="Symbol">=</a> <a id="864" href="Booleans.html#832" class="Bound">A</a><a id="865" class="Symbol">}</a> <a id="867" class="Symbol">(</a><a id="868" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="872" href="Booleans.html#844" class="Bound">b</a><a id="873" class="Symbol">)</a>
  <a id="877" href="Booleans.html#817" class="Function">right-intro</a> <a id="889" class="Symbol">=</a> <a id="891" href="Preliminaries.html#282" class="InductiveConstructor">tt</a>
</pre></body></html>

==> anc/Doubling.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Doubling</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Doubling.html" class="Module">Doubling</a> <a id="17" class="Keyword">where</a>

<a id="24" class="Keyword">open</a> <a id="29" class="Keyword">import</a> <a id="36" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="IntegerAlgebra.html" class="Module">IntegerAlgebra</a>

<a id="twist-alg"></a><a id="78" href="Doubling.html#78" class="Function">twist-alg</a> <a id="88" class="Symbol">:</a> <a id="90" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="97" class="Symbol">(</a><a id="98" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="100" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="102" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="103" class="Symbol">)</a>
<a id="105" href="Doubling.html#78" class="Function">twist-alg</a> <a id="115" class="Symbol">.</a><a id="116" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="125" class="Symbol">=</a> <a id="127" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="134" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="137" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="145" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="152" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a>
<a id="156" href="Doubling.html#78" class="Function">twist-alg</a> <a id="166" class="Symbol">.</a><a id="167" href="IntegerAlgebra.html#168" class="Field">IntAlg.Z</a> <a id="176" class="Symbol">=</a> <a id="178" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="182" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a>

<a id="double-alg"></a><a id="187" href="Doubling.html#187" class="Function">double-alg</a> <a id="198" class="Symbol">:</a> <a id="200" class="Symbol">{</a><a id="201" href="Doubling.html#201" class="Bound">X</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="208" class="Symbol">}</a> <a id="210" class="Symbol">→</a> <a id="212" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="219" href="Doubling.html#201" class="Bound">X</a> <a id="221" class="Symbol">→</a> <a id="223" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="230" href="Doubling.html#201" class="Bound">X</a>
<a id="232" href="Doubling.html#187" class="Function">double-alg</a> <a id="243" href="Doubling.html#243" class="Bound">X-alg</a> <a id="249" class="Symbol">.</a><a id="250" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="259" class="Symbol">=</a> <a id="261" href="Doubling.html#243" class="Bound">X-alg</a> <a id="267" class="Symbol">.</a><a id="268" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="277" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="280" href="Doubling.html#243" class="Bound">X-alg</a> <a id="286" class="Symbol">.</a><a id="287" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a>
<a id="296" href="Doubling.html#187" class="Function">double-alg</a> <a id="307" href="Doubling.html#307" class="Bound">X-alg</a> <a id="313" class="Symbol">.</a><a id="314" href="IntegerAlgebra.html#168" class="Field">IntAlg.Z</a> <a id="323" class="Symbol">=</a> <a id="325" href="Doubling.html#307" class="Bound">X-alg</a> <a id="331" class="Symbol">.</a><a id="332" href="IntegerAlgebra.html#168" class="Field">IntAlg.Z</a>

<a id="342" class="Keyword">abstract</a>
  <a id="halve"></a><a id="353" href="Doubling.html#353" class="Function">halve</a> <a id="359" class="Symbol">:</a> <a id="361" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="363" class="Symbol">→</a> <a id="365" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="367" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="369" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a>
  <a id="373" href="Doubling.html#353" class="Function">halve</a> <a id="379" class="Symbol">=</a> <a id="381" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="387" href="Doubling.html#78" class="Function">twist-alg</a>

  <a id="double"></a><a id="400" href="Doubling.html#400" class="Function">double</a> <a id="407" class="Symbol">:</a> <a id="409" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="411" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="413" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="415" class="Symbol">→</a> <a id="417" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a>
  <a id="421" href="Doubling.html#400" class="Function">double</a> <a id="428" class="Symbol">=</a> <a id="430" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="436" class="Symbol">(</a><a id="437" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="443" class="Symbol">(</a><a id="444" href="Doubling.html#187" class="Function">double-alg</a> <a id="455" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a><a id="460" class="Symbol">))</a> <a id="463" class="Symbol">(</a><a id="464" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="468" class="Symbol">.</a><a id="469" href="Preliminaries.html#491" class="Field">fun</a> <a id="473" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="475" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="481" class="Symbol">(</a><a id="482" href="Doubling.html#187" class="Function">double-alg</a> <a id="493" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a><a id="498" class="Symbol">))</a>

  <a id="double-S"></a><a id="504" href="Doubling.html#504" class="Function">double-S</a> <a id="513" class="Symbol">:</a> <a id="515" class="Symbol">(</a><a id="516" href="Doubling.html#516" class="Bound">x</a> <a id="518" class="Symbol">:</a> <a id="520" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="522" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="524" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="525" class="Symbol">)</a> <a id="527" class="Symbol">→</a> <a id="529" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="533" class="Symbol">.</a><a id="534" href="Preliminaries.html#491" class="Field">fun</a> <a id="538" class="Symbol">(</a><a id="539" href="Doubling.html#400" class="Function">double</a> <a id="546" href="Doubling.html#516" class="Bound">x</a><a id="547" class="Symbol">)</a> <a id="549" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="551" href="Doubling.html#400" class="Function">double</a> <a id="558" class="Symbol">(</a><a id="559" href="Doubling.html#78" class="Function">twist-alg</a> <a id="569" class="Symbol">.</a><a id="570" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="579" class="Symbol">.</a><a id="580" href="Preliminaries.html#491" class="Field">fun</a> <a id="584" href="Doubling.html#516" class="Bound">x</a><a id="585" class="Symbol">)</a>
  <a id="589" href="Doubling.html#504" class="Function">double-S</a> <a id="598" class="Symbol">=</a> <a id="600" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="606" class="Symbol">(λ</a> <a id="609" href="Doubling.html#609" class="Bound">x</a> <a id="611" class="Symbol">→</a> <a id="613" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="617" class="Symbol">)</a> <a id="619" class="Symbol">λ</a> <a id="621" href="Doubling.html#621" class="Bound">x</a> <a id="623" class="Symbol">→</a> <a id="625" href="Preliminaries.html#803" class="Function">symm</a> <a id="630" class="Symbol">(</a><a id="631" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="639" class="Symbol">(</a><a id="640" href="Doubling.html#187" class="Function">double-alg</a> <a id="651" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a><a id="656" class="Symbol">)</a> <a id="658" href="Doubling.html#621" class="Bound">x</a><a id="659" class="Symbol">)</a>

  <a id="double-halve"></a><a id="664" href="Doubling.html#664" class="Function">double-halve</a> <a id="677" class="Symbol">:</a> <a id="679" class="Symbol">(</a><a id="680" href="Doubling.html#680" class="Bound">x</a> <a id="682" class="Symbol">:</a> <a id="684" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="685" class="Symbol">)</a> <a id="687" class="Symbol">→</a> <a id="689" href="Doubling.html#400" class="Function">double</a> <a id="696" class="Symbol">(</a><a id="697" href="Doubling.html#353" class="Function">halve</a> <a id="703" href="Doubling.html#680" class="Bound">x</a><a id="704" class="Symbol">)</a> <a id="706" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="708" href="Doubling.html#680" class="Bound">x</a>
  <a id="712" href="Doubling.html#664" class="Function">double-halve</a> <a id="725" class="Symbol">=</a> <a id="727" href="IntegerAlgebra.html#1807" class="Function">ℤ-rec-uniq</a> <a id="738" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a>
    <a id="748" class="Symbol">(λ</a> <a id="751" href="Doubling.html#751" class="Bound">x</a> <a id="753" class="Symbol">→</a> <a id="755" href="Preliminaries.html#864" class="Function">ap</a> <a id="758" href="Doubling.html#400" class="Function">double</a> <a id="765" class="Symbol">(</a><a id="766" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="774" href="Doubling.html#78" class="Function">twist-alg</a> <a id="784" href="Doubling.html#751" class="Bound">x</a><a id="785" class="Symbol">)</a> <a id="787" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="789" href="Preliminaries.html#803" class="Function">symm</a> <a id="794" class="Symbol">(</a><a id="795" href="Doubling.html#504" class="Function">double-S</a> <a id="804" class="Symbol">(</a><a id="805" href="Doubling.html#353" class="Function">halve</a> <a id="811" href="Doubling.html#751" class="Bound">x</a><a id="812" class="Symbol">)))</a>
    <a id="820" class="Symbol">(</a><a id="821" href="Preliminaries.html#864" class="Function">ap</a> <a id="824" href="Doubling.html#400" class="Function">double</a> <a id="831" class="Symbol">(</a><a id="832" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="840" class="Symbol">_)</a> <a id="843" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="845" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="853" class="Symbol">_)</a>
    <a id="860" class="Symbol">(λ</a> <a id="863" href="Doubling.html#863" class="Bound">_</a> <a id="865" class="Symbol">→</a> <a id="867" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="871" class="Symbol">)</a> <a id="873" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

  <a id="halve-double"></a><a id="881" href="Doubling.html#881" class="Function">halve-double</a> <a id="894" class="Symbol">:</a> <a id="896" class="Symbol">(</a><a id="897" href="Doubling.html#897" class="Bound">x</a> <a id="899" class="Symbol">:</a> <a id="901" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="902" class="Symbol">)</a> <a id="904" class="Symbol">→</a> <a id="906" href="Doubling.html#353" class="Function">halve</a> <a id="912" class="Symbol">(</a><a id="913" href="Doubling.html#400" class="Function">double</a> <a id="920" class="Symbol">(</a><a id="921" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="925" href="Doubling.html#897" class="Bound">x</a><a id="926" class="Symbol">))</a> <a id="929" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="931" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="935" href="Doubling.html#897" class="Bound">x</a>
  <a id="939" href="Doubling.html#881" class="Function">halve-double</a> <a id="952" class="Symbol">=</a> <a id="954" href="IntegerAlgebra.html#1807" class="Function">ℤ-rec-uniq</a> <a id="965" class="Symbol">(</a><a id="966" href="Doubling.html#187" class="Function">double-alg</a> <a id="977" href="Doubling.html#78" class="Function">twist-alg</a><a id="986" class="Symbol">)</a>
    <a id="992" class="Symbol">(λ</a> <a id="995" href="Doubling.html#995" class="Bound">x</a> <a id="997" class="Symbol">→</a> <a id="999" href="Preliminaries.html#864" class="Function">ap</a> <a id="1002" href="Doubling.html#353" class="Function">halve</a> <a id="1008" class="Symbol">(</a><a id="1009" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1017" class="Symbol">_</a> <a id="1019" class="Symbol">_)</a> <a id="1022" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1024" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1032" class="Symbol">_</a> <a id="1034" class="Symbol">_</a> <a id="1036" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1038" href="Preliminaries.html#864" class="Function">ap</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Doubling.html#78" class="Function">twist-alg</a> <a id="1052" class="Symbol">.</a><a id="1053" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="1062" class="Symbol">.</a><a id="1063" href="Preliminaries.html#491" class="Field">fun</a><a id="1066" class="Symbol">)</a> <a id="1068" class="Symbol">(</a><a id="1069" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1077" href="Doubling.html#78" class="Function">twist-alg</a> <a id="1087" class="Symbol">_))</a>
    <a id="1095" class="Symbol">(</a><a id="1096" href="Preliminaries.html#864" class="Function">ap</a> <a id="1099" href="Doubling.html#353" class="Function">halve</a> <a id="1105" class="Symbol">(</a><a id="1106" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="1114" class="Symbol">_)</a> <a id="1117" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1119" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="1127" class="Symbol">_)</a> <a id="1130" class="Symbol">(λ</a> <a id="1133" href="Doubling.html#1133" class="Bound">x</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="1141" class="Symbol">)</a> <a id="1143" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

  <a id="halve-iso"></a><a id="1151" href="Doubling.html#1151" class="Function">halve-iso</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1165" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1167" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1169" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1171" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a>
  <a id="1175" href="Doubling.html#1151" class="Function">halve-iso</a> <a id="1185" class="Symbol">.</a><a id="1186" href="Preliminaries.html#491" class="Field">fun</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="Doubling.html#353" class="Function">halve</a>
  <a id="1200" href="Doubling.html#1151" class="Function">halve-iso</a> <a id="1210" class="Symbol">.</a><a id="1211" href="Preliminaries.html#507" class="Field">inv</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Doubling.html#400" class="Function">double</a>
  <a id="1226" href="Doubling.html#1151" class="Function">halve-iso</a> <a id="1236" class="Symbol">.</a><a id="1237" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1245" class="Symbol">=</a> <a id="1247" href="Doubling.html#664" class="Function">double-halve</a>
  <a id="1262" href="Doubling.html#1151" class="Function">halve-iso</a> <a id="1272" class="Symbol">.</a><a id="1273" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1281" class="Symbol">=</a> <a id="1283" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1289" href="Doubling.html#881" class="Function">halve-double</a> <a id="1302" class="Symbol">λ</a> <a id="1304" href="Doubling.html#1304" class="Bound">x</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1316" class="Symbol">_</a> <a id="1318" class="Symbol">_</a> <a id="1320" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1322" href="Preliminaries.html#864" class="Function">ap</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Doubling.html#78" class="Function">twist-alg</a> <a id="1336" class="Symbol">.</a><a id="1337" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="1346" class="Symbol">.</a><a id="1347" href="Preliminaries.html#491" class="Field">fun</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Doubling.html#881" class="Function">halve-double</a> <a id="1366" href="Doubling.html#1304" class="Bound">x</a><a id="1367" class="Symbol">)</a>
</pre></body></html>

==> anc/Equivalences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Equivalences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Equivalences.html" class="Module">Equivalences</a> <a id="21" class="Keyword">where</a>

<a id="28" class="Keyword">open</a> <a id="33" class="Keyword">import</a> <a id="40" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="55" class="Comment">-- Given a map with a left inverse and a right inverse, the left and right inverses are equal.</a>
<a id="150" class="Comment">-- Hence we an isomorphism.</a>
<a id="178" class="Keyword">module</a> <a id="185" href="Equivalences.html#185" class="Module">_</a> <a id="187" class="Symbol">{</a><a id="188" href="Equivalences.html#188" class="Bound">A</a> <a id="190" href="Equivalences.html#190" class="Bound">B</a> <a id="192" class="Symbol">:</a> <a id="194" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="197" class="Symbol">}</a> <a id="199" class="Symbol">(</a><a id="200" href="Equivalences.html#200" class="Bound">f</a> <a id="202" class="Symbol">:</a> <a id="204" href="Equivalences.html#188" class="Bound">A</a> <a id="206" class="Symbol">→</a> <a id="208" href="Equivalences.html#190" class="Bound">B</a><a id="209" class="Symbol">)</a> <a id="211" class="Symbol">(</a><a id="212" href="Equivalences.html#212" class="Bound">g</a> <a id="214" href="Equivalences.html#214" class="Bound">h</a> <a id="216" class="Symbol">:</a> <a id="218" href="Equivalences.html#190" class="Bound">B</a> <a id="220" class="Symbol">→</a> <a id="222" href="Equivalences.html#188" class="Bound">A</a><a id="223" class="Symbol">)</a>
  <a id="227" class="Symbol">(</a><a id="228" href="Equivalences.html#228" class="Bound">fg</a> <a id="231" class="Symbol">:</a> <a id="233" class="Symbol">(</a><a id="234" href="Equivalences.html#234" class="Bound">b</a> <a id="236" class="Symbol">:</a> <a id="238" href="Equivalences.html#190" class="Bound">B</a><a id="239" class="Symbol">)</a> <a id="241" class="Symbol">→</a> <a id="243" href="Equivalences.html#200" class="Bound">f</a> <a id="245" class="Symbol">(</a><a id="246" href="Equivalences.html#212" class="Bound">g</a> <a id="248" href="Equivalences.html#234" class="Bound">b</a><a id="249" class="Symbol">)</a> <a id="251" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="253" href="Equivalences.html#234" class="Bound">b</a><a id="254" class="Symbol">)</a> <a id="256" class="Symbol">(</a><a id="257" href="Equivalences.html#257" class="Bound">hf</a> <a id="260" class="Symbol">:</a> <a id="262" class="Symbol">(</a><a id="263" href="Equivalences.html#263" class="Bound">a</a> <a id="265" class="Symbol">:</a> <a id="267" href="Equivalences.html#188" class="Bound">A</a><a id="268" class="Symbol">)</a> <a id="270" class="Symbol">→</a> <a id="272" href="Equivalences.html#214" class="Bound">h</a> <a id="274" class="Symbol">(</a><a id="275" href="Equivalences.html#200" class="Bound">f</a> <a id="277" href="Equivalences.html#263" class="Bound">a</a><a id="278" class="Symbol">)</a> <a id="280" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="282" href="Equivalences.html#263" class="Bound">a</a><a id="283" class="Symbol">)</a> <a id="285" class="Keyword">where</a>

  <a id="294" href="Equivalences.html#294" class="Function">left-inverse-eq-right-inverse</a> <a id="324" class="Symbol">:</a> <a id="326" class="Symbol">(</a><a id="327" href="Equivalences.html#327" class="Bound">b</a> <a id="329" class="Symbol">:</a> <a id="331" href="Equivalences.html#190" class="Bound">B</a><a id="332" class="Symbol">)</a> <a id="334" class="Symbol">→</a> <a id="336" href="Equivalences.html#214" class="Bound">h</a> <a id="338" href="Equivalences.html#327" class="Bound">b</a> <a id="340" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="342" href="Equivalences.html#212" class="Bound">g</a> <a id="344" href="Equivalences.html#327" class="Bound">b</a>
  <a id="348" href="Equivalences.html#294" class="Function">left-inverse-eq-right-inverse</a> <a id="378" href="Equivalences.html#378" class="Bound">b</a> <a id="380" class="Symbol">=</a> <a id="382" href="Preliminaries.html#864" class="Function">ap</a> <a id="385" href="Equivalences.html#214" class="Bound">h</a> <a id="387" class="Symbol">(</a><a id="388" href="Preliminaries.html#803" class="Function">symm</a> <a id="393" class="Symbol">(</a><a id="394" href="Equivalences.html#228" class="Bound">fg</a> <a id="397" href="Equivalences.html#378" class="Bound">b</a><a id="398" class="Symbol">))</a> <a id="401" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="403" href="Equivalences.html#257" class="Bound">hf</a> <a id="406" class="Symbol">(</a><a id="407" href="Equivalences.html#212" class="Bound">g</a> <a id="409" href="Equivalences.html#378" class="Bound">b</a><a id="410" class="Symbol">)</a>

  <a id="415" href="Equivalences.html#415" class="Function">iso-of-section-and-retraction</a> <a id="445" class="Symbol">:</a> <a id="447" href="Equivalences.html#188" class="Bound">A</a> <a id="449" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="451" href="Equivalences.html#190" class="Bound">B</a>
  <a id="455" href="Equivalences.html#415" class="Function">iso-of-section-and-retraction</a> <a id="485" class="Symbol">.</a><a id="486" href="Preliminaries.html#491" class="Field">fun</a> <a id="490" class="Symbol">=</a> <a id="492" href="Equivalences.html#200" class="Bound">f</a>
  <a id="496" href="Equivalences.html#415" class="Function">iso-of-section-and-retraction</a> <a id="526" class="Symbol">.</a><a id="527" href="Preliminaries.html#507" class="Field">inv</a> <a id="531" class="Symbol">=</a> <a id="533" href="Equivalences.html#214" class="Bound">h</a>
  <a id="537" href="Equivalences.html#415" class="Function">iso-of-section-and-retraction</a> <a id="567" class="Symbol">.</a><a id="568" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="576" class="Symbol">=</a> <a id="578" href="Equivalences.html#257" class="Bound">hf</a>
  <a id="583" href="Equivalences.html#415" class="Function">iso-of-section-and-retraction</a> <a id="613" class="Symbol">.</a><a id="614" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="622" href="Equivalences.html#622" class="Bound">b</a> <a id="624" class="Symbol">=</a> <a id="626" href="Preliminaries.html#864" class="Function">ap</a> <a id="629" href="Equivalences.html#200" class="Bound">f</a> <a id="631" class="Symbol">(</a><a id="632" href="Equivalences.html#294" class="Function">left-inverse-eq-right-inverse</a> <a id="662" href="Equivalences.html#622" class="Bound">b</a><a id="663" class="Symbol">)</a> <a id="665" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="667" href="Equivalences.html#228" class="Bound">fg</a> <a id="670" href="Equivalences.html#622" class="Bound">b</a>

<a id="673" class="Keyword">private</a> <a id="681" class="Keyword">module</a> <a id="688" href="Equivalences.html#688" class="Module">_</a> <a id="690" class="Symbol">{</a><a id="691" href="Equivalences.html#691" class="Bound">A</a> <a id="693" href="Equivalences.html#693" class="Bound">B</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="700" class="Symbol">}</a> <a id="702" class="Symbol">(</a><a id="703" href="Equivalences.html#703" class="Bound">f</a> <a id="705" class="Symbol">:</a> <a id="707" href="Equivalences.html#691" class="Bound">A</a> <a id="709" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="711" href="Equivalences.html#693" class="Bound">B</a><a id="712" class="Symbol">)</a> <a id="714" class="Keyword">where</a>

  <a id="723" href="Equivalences.html#723" class="Function">eq-congr&#39;</a> <a id="733" class="Symbol">:</a> <a id="735" class="Symbol">{</a><a id="736" href="Equivalences.html#736" class="Bound">a</a> <a id="738" href="Equivalences.html#738" class="Bound">a&#39;</a> <a id="741" class="Symbol">:</a> <a id="743" href="Equivalences.html#691" class="Bound">A</a><a id="744" class="Symbol">}</a> <a id="746" class="Symbol">→</a> <a id="748" class="Symbol">(</a><a id="749" href="Equivalences.html#703" class="Bound">f</a> <a id="751" class="Symbol">.</a><a id="752" href="Preliminaries.html#507" class="Field">inv</a> <a id="756" class="Symbol">(</a><a id="757" href="Equivalences.html#703" class="Bound">f</a> <a id="759" class="Symbol">.</a><a id="760" href="Preliminaries.html#491" class="Field">fun</a> <a id="764" href="Equivalences.html#736" class="Bound">a</a><a id="765" class="Symbol">)</a> <a id="767" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="769" href="Equivalences.html#703" class="Bound">f</a> <a id="771" class="Symbol">.</a><a id="772" href="Preliminaries.html#507" class="Field">inv</a> <a id="776" class="Symbol">(</a><a id="777" href="Equivalences.html#703" class="Bound">f</a> <a id="779" class="Symbol">.</a><a id="780" href="Preliminaries.html#491" class="Field">fun</a> <a id="784" href="Equivalences.html#738" class="Bound">a&#39;</a><a id="786" class="Symbol">))</a> <a id="789" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="791" href="Equivalences.html#736" class="Bound">a</a> <a id="793" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="795" href="Equivalences.html#738" class="Bound">a&#39;</a>
  <a id="800" href="Equivalences.html#723" class="Function">eq-congr&#39;</a> <a id="810" class="Symbol">=</a> <a id="812" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="821" class="Symbol">(</a><a id="822" href="Equivalences.html#703" class="Bound">f</a> <a id="824" class="Symbol">.</a><a id="825" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="833" class="Symbol">_)</a> <a id="836" class="Symbol">(</a><a id="837" href="Equivalences.html#703" class="Bound">f</a> <a id="839" class="Symbol">.</a><a id="840" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="848" class="Symbol">_)</a>

  <a id="854" href="Equivalences.html#854" class="Function">ap-inv</a> <a id="861" class="Symbol">:</a> <a id="863" class="Symbol">{</a><a id="864" href="Equivalences.html#864" class="Bound">a</a> <a id="866" href="Equivalences.html#866" class="Bound">a&#39;</a> <a id="869" class="Symbol">:</a> <a id="871" href="Equivalences.html#691" class="Bound">A</a><a id="872" class="Symbol">}</a> <a id="874" class="Symbol">→</a> <a id="876" href="Equivalences.html#703" class="Bound">f</a> <a id="878" class="Symbol">.</a><a id="879" href="Preliminaries.html#491" class="Field">fun</a> <a id="883" href="Equivalences.html#864" class="Bound">a</a> <a id="885" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="887" href="Equivalences.html#703" class="Bound">f</a> <a id="889" class="Symbol">.</a><a id="890" href="Preliminaries.html#491" class="Field">fun</a> <a id="894" href="Equivalences.html#866" class="Bound">a&#39;</a> <a id="897" class="Symbol">→</a> <a id="899" href="Equivalences.html#864" class="Bound">a</a> <a id="901" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="903" href="Equivalences.html#866" class="Bound">a&#39;</a>
  <a id="908" href="Equivalences.html#854" class="Function">ap-inv</a> <a id="915" class="Symbol">=</a> <a id="917" href="Equivalences.html#723" class="Function">eq-congr&#39;</a> <a id="927" class="Symbol">.</a><a id="928" href="Preliminaries.html#491" class="Field">fun</a> <a id="932" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="934" href="Preliminaries.html#864" class="Function">ap</a> <a id="937" class="Symbol">(</a><a id="938" href="Equivalences.html#703" class="Bound">f</a> <a id="940" class="Symbol">.</a><a id="941" href="Preliminaries.html#507" class="Field">inv</a><a id="944" class="Symbol">)</a>

  <a id="949" href="Equivalences.html#949" class="Function">ap-inv-ap</a> <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">{</a><a id="962" href="Equivalences.html#962" class="Bound">a</a> <a id="964" href="Equivalences.html#964" class="Bound">a&#39;</a> <a id="967" class="Symbol">:</a> <a id="969" href="Equivalences.html#691" class="Bound">A</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">→</a> <a id="974" class="Symbol">(</a><a id="975" href="Equivalences.html#975" class="Bound">p</a> <a id="977" class="Symbol">:</a> <a id="979" href="Equivalences.html#962" class="Bound">a</a> <a id="981" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="983" href="Equivalences.html#964" class="Bound">a&#39;</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a> <a id="989" href="Equivalences.html#854" class="Function">ap-inv</a> <a id="996" class="Symbol">(</a><a id="997" href="Preliminaries.html#864" class="Function">ap</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Equivalences.html#703" class="Bound">f</a> <a id="1003" class="Symbol">.</a><a id="1004" href="Preliminaries.html#491" class="Field">fun</a><a id="1007" class="Symbol">)</a> <a id="1009" href="Equivalences.html#975" class="Bound">p</a><a id="1010" class="Symbol">)</a> <a id="1012" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1014" href="Equivalences.html#975" class="Bound">p</a>
  <a id="1018" href="Equivalences.html#949" class="Function">ap-inv-ap</a> <a id="1028" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="1033" class="Symbol">=</a> <a id="1035" href="Preliminaries.html#3277" class="Function">eq-congr-refl</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Equivalences.html#703" class="Bound">f</a> <a id="1052" class="Symbol">.</a><a id="1053" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1061" class="Symbol">_)</a>

<a id="1065" class="Keyword">module</a> <a id="1072" href="Equivalences.html#1072" class="Module">_</a> <a id="1074" class="Symbol">{</a><a id="1075" href="Equivalences.html#1075" class="Bound">A</a> <a id="1077" href="Equivalences.html#1077" class="Bound">B</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1084" class="Symbol">}</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Equivalences.html#1087" class="Bound">f</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Equivalences.html#1075" class="Bound">A</a> <a id="1093" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1095" href="Equivalences.html#1077" class="Bound">B</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Keyword">where</a>

  <a id="1107" href="Equivalences.html#1107" class="Function">ap-iso</a> <a id="1114" class="Symbol">:</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Equivalences.html#1117" class="Bound">a</a> <a id="1119" href="Equivalences.html#1119" class="Bound">a&#39;</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="Equivalences.html#1075" class="Bound">A</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a>
          <a id="1139" class="Symbol">(</a><a id="1140" href="Equivalences.html#1117" class="Bound">a</a> <a id="1142" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1144" href="Equivalences.html#1119" class="Bound">a&#39;</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Equivalences.html#1087" class="Bound">f</a> <a id="1153" class="Symbol">.</a><a id="1154" href="Preliminaries.html#491" class="Field">fun</a> <a id="1158" href="Equivalences.html#1117" class="Bound">a</a> <a id="1160" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1162" href="Equivalences.html#1087" class="Bound">f</a> <a id="1164" class="Symbol">.</a><a id="1165" href="Preliminaries.html#491" class="Field">fun</a> <a id="1169" href="Equivalences.html#1119" class="Bound">a&#39;</a><a id="1171" class="Symbol">)</a>
  <a id="1175" href="Equivalences.html#1107" class="Function">ap-iso</a> <a id="1182" class="Symbol">=</a> <a id="1184" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Equivalences.html#415" class="Function">iso-of-section-and-retraction</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Equivalences.html#854" class="Function">ap-inv</a> <a id="1231" href="Equivalences.html#1087" class="Bound">f</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Preliminaries.html#864" class="Function">ap</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Equivalences.html#1087" class="Bound">f</a> <a id="1241" class="Symbol">.</a><a id="1242" href="Preliminaries.html#491" class="Field">fun</a><a id="1245" class="Symbol">))</a>
        <a id="1256" class="Symbol">(</a><a id="1257" href="Equivalences.html#854" class="Function">ap-inv</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="1273" href="Equivalences.html#1087" class="Bound">f</a><a id="1274" class="Symbol">)</a> <a id="1276" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="1278" href="Equivalences.html#723" class="Function">eq-congr&#39;</a> <a id="1288" href="Equivalences.html#1087" class="Bound">f</a> <a id="1290" class="Symbol">.</a><a id="1291" href="Preliminaries.html#507" class="Field">inv</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Equivalences.html#949" class="Function">ap-inv-ap</a> <a id="1307" href="Equivalences.html#1087" class="Bound">f</a><a id="1308" class="Symbol">)</a>
        <a id="1318" class="Symbol">λ</a> <a id="1320" href="Equivalences.html#1320" class="Bound">p</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Preliminaries.html#864" class="Function">ap</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Equivalences.html#854" class="Function">ap-inv</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="1344" href="Equivalences.html#1087" class="Bound">f</a><a id="1345" class="Symbol">))</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Equivalences.html#723" class="Function">eq-congr&#39;</a> <a id="1359" href="Equivalences.html#1087" class="Bound">f</a> <a id="1361" class="Symbol">.</a><a id="1362" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1370" class="Symbol">_)</a> <a id="1373" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1375" href="Equivalences.html#949" class="Function">ap-inv-ap</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="1394" href="Equivalences.html#1087" class="Bound">f</a><a id="1395" class="Symbol">)</a> <a id="1397" href="Equivalences.html#1320" class="Bound">p</a><a id="1398" class="Symbol">)</a>

  <a id="1403" href="Equivalences.html#1403" class="Function">contr-fib</a> <a id="1413" class="Symbol">:</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Equivalences.html#1416" class="Bound">b</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Equivalences.html#1077" class="Bound">B</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Preliminaries.html#3384" class="Function">fib</a> <a id="1438" class="Symbol">(</a><a id="1439" href="Equivalences.html#1087" class="Bound">f</a> <a id="1441" class="Symbol">.</a><a id="1442" href="Preliminaries.html#491" class="Field">fun</a><a id="1445" class="Symbol">)</a> <a id="1447" href="Equivalences.html#1416" class="Bound">b</a><a id="1448" class="Symbol">)</a>
  <a id="1452" href="Equivalences.html#1403" class="Function">contr-fib</a> <a id="1462" href="Equivalences.html#1462" class="Bound">b</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Preliminaries.html#941" class="Function">transport</a> <a id="1476" class="Symbol">(λ</a> <a id="1479" href="Equivalences.html#1479" class="Bound">b&#39;</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Preliminaries.html#3384" class="Function">fib</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Equivalences.html#1087" class="Bound">f</a> <a id="1500" class="Symbol">.</a><a id="1501" href="Preliminaries.html#491" class="Field">fun</a><a id="1504" class="Symbol">)</a> <a id="1506" href="Equivalences.html#1479" class="Bound">b&#39;</a><a id="1508" class="Symbol">))</a>
    <a id="1515" class="Symbol">(</a><a id="1516" href="Preliminaries.html#8009" class="Function">contr-congr</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="1541" class="Symbol">λ</a> <a id="1543" href="Equivalences.html#1543" class="Bound">a</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Equivalences.html#1107" class="Function">ap-iso</a><a id="1553" class="Symbol">)</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Preliminaries.html#7863" class="Function">contr-singleton</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Equivalences.html#1087" class="Bound">f</a> <a id="1575" class="Symbol">.</a><a id="1576" href="Preliminaries.html#507" class="Field">inv</a> <a id="1580" href="Equivalences.html#1462" class="Bound">b</a><a id="1581" class="Symbol">)))</a>
    <a id="1589" class="Symbol">(</a><a id="1590" href="Equivalences.html#1087" class="Bound">f</a> <a id="1592" class="Symbol">.</a><a id="1593" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1601" href="Equivalences.html#1462" class="Bound">b</a><a id="1602" class="Symbol">)</a>

<a id="1605" class="Keyword">module</a> <a id="1612" href="Equivalences.html#1612" class="Module">_</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Equivalences.html#1615" class="Bound">A</a> <a id="1617" href="Equivalences.html#1617" class="Bound">B</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1624" class="Symbol">}</a> <a id="1626" class="Symbol">{</a><a id="1627" href="Equivalences.html#1627" class="Bound">P</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Equivalences.html#1617" class="Bound">B</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1638" class="Symbol">}</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Equivalences.html#1641" class="Bound">f</a> <a id="1643" class="Symbol">:</a> <a id="1645" href="Equivalences.html#1615" class="Bound">A</a> <a id="1647" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1649" href="Equivalences.html#1617" class="Bound">B</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Equivalences.html#1653" class="Bound">p</a> <a id="1655" class="Symbol">:</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Equivalences.html#1658" class="Bound">a</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="Equivalences.html#1615" class="Bound">A</a><a id="1663" class="Symbol">)</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Equivalences.html#1627" class="Bound">P</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Equivalences.html#1641" class="Bound">f</a> <a id="1672" class="Symbol">.</a><a id="1673" href="Preliminaries.html#491" class="Field">fun</a> <a id="1677" href="Equivalences.html#1658" class="Bound">a</a><a id="1678" class="Symbol">))</a> <a id="1681" class="Keyword">where</a>
  <a id="1689" class="Keyword">abstract</a>
    <a id="1702" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1712" class="Symbol">:</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Equivalences.html#1715" class="Bound">b</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Equivalences.html#1617" class="Bound">B</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Equivalences.html#1627" class="Bound">P</a> <a id="1726" href="Equivalences.html#1715" class="Bound">b</a>
    <a id="1732" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1742" href="Equivalences.html#1742" class="Bound">b</a> <a id="1744" class="Symbol">=</a> <a id="1746" href="Preliminaries.html#941" class="Function">transport</a> <a id="1756" href="Equivalences.html#1627" class="Bound">P</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Equivalences.html#1653" class="Bound">p</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Equivalences.html#1641" class="Bound">f</a> <a id="1764" class="Symbol">.</a><a id="1765" href="Preliminaries.html#507" class="Field">inv</a> <a id="1769" href="Equivalences.html#1742" class="Bound">b</a><a id="1770" class="Symbol">))</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Equivalences.html#1641" class="Bound">f</a> <a id="1776" class="Symbol">.</a><a id="1777" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1785" href="Equivalences.html#1742" class="Bound">b</a><a id="1786" class="Symbol">)</a>

    <a id="1793" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="1807" class="Symbol">:</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Equivalences.html#1810" class="Bound">a</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Equivalences.html#1615" class="Bound">A</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Equivalences.html#1641" class="Bound">f</a> <a id="1832" class="Symbol">.</a><a id="1833" href="Preliminaries.html#491" class="Field">fun</a> <a id="1837" href="Equivalences.html#1810" class="Bound">a</a><a id="1838" class="Symbol">)</a> <a id="1840" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1842" href="Equivalences.html#1653" class="Bound">p</a> <a id="1844" href="Equivalences.html#1810" class="Bound">a</a>
    <a id="1850" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="1864" href="Equivalences.html#1864" class="Bound">a</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Preliminaries.html#864" class="Function">ap</a> <a id="1871" class="Symbol">(λ</a> <a id="1874" href="Equivalences.html#1874" class="Bound">t</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Preliminaries.html#941" class="Function">transport</a> <a id="1888" href="Equivalences.html#1627" class="Bound">P</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Equivalences.html#1653" class="Bound">p</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Equivalences.html#1874" class="Bound">t</a> <a id="1896" class="Symbol">.</a><a id="1897" href="Preliminaries.html#391" class="Field">fst</a><a id="1900" class="Symbol">))</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Equivalences.html#1874" class="Bound">t</a> <a id="1906" class="Symbol">.</a><a id="1907" href="Preliminaries.html#403" class="Field">snd</a><a id="1910" class="Symbol">))</a>
                      <a id="1935" class="Symbol">(</a><a id="1936" href="Preliminaries.html#4833" class="Function">isProp-of-isContr</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Equivalences.html#1403" class="Function">contr-fib</a> <a id="1965" href="Equivalences.html#1641" class="Bound">f</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Equivalences.html#1641" class="Bound">f</a> <a id="1970" class="Symbol">.</a><a id="1971" href="Preliminaries.html#491" class="Field">fun</a> <a id="1975" href="Equivalences.html#1864" class="Bound">a</a><a id="1976" class="Symbol">))</a> <a id="1979" class="Symbol">_</a> <a id="1981" class="Symbol">_)</a>

<a id="ap-inl-iso"></a><a id="1985" href="Equivalences.html#1985" class="Function">ap-inl-iso</a> <a id="1996" class="Symbol">:</a> <a id="1998" class="Symbol">{</a><a id="1999" href="Equivalences.html#1999" class="Bound">A</a> <a id="2001" href="Equivalences.html#2001" class="Bound">B</a> <a id="2003" class="Symbol">:</a> <a id="2005" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2008" class="Symbol">}</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Equivalences.html#2011" class="Bound">x</a> <a id="2013" href="Equivalences.html#2013" class="Bound">y</a> <a id="2015" class="Symbol">:</a> <a id="2017" href="Equivalences.html#1999" class="Bound">A</a><a id="2018" class="Symbol">}</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Equivalences.html#2011" class="Bound">x</a> <a id="2024" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2026" href="Equivalences.html#2013" class="Bound">y</a> <a id="2028" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2030" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2034" class="Symbol">{</a><a id="2035" class="Argument">B</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="Equivalences.html#2001" class="Bound">B</a><a id="2040" class="Symbol">}</a> <a id="2042" href="Equivalences.html#2011" class="Bound">x</a> <a id="2044" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2046" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2050" href="Equivalences.html#2013" class="Bound">y</a>
<a id="2052" href="Equivalences.html#1985" class="Function">ap-inl-iso</a> <a id="2063" class="Symbol">=</a> <a id="2065" href="Equivalences.html#1107" class="Function">ap-iso</a> <a id="2072" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="2079" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2082" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a>

<a id="Σ-congr-fst"></a><a id="2094" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2106" class="Symbol">:</a> <a id="2108" class="Symbol">{</a><a id="2109" href="Equivalences.html#2109" class="Bound">A</a> <a id="2111" href="Equivalences.html#2111" class="Bound">B</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2118" class="Symbol">}</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Equivalences.html#2121" class="Bound">X</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Equivalences.html#2111" class="Bound">B</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2132" class="Symbol">}</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Equivalences.html#2135" class="Bound">e</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Equivalences.html#2109" class="Bound">A</a> <a id="2141" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2143" href="Equivalences.html#2111" class="Bound">B</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Preliminaries.html#323" class="Record">Σ</a> <a id="2150" href="Equivalences.html#2109" class="Bound">A</a> <a id="2152" class="Symbol">(λ</a> <a id="2155" href="Equivalences.html#2155" class="Bound">a</a> <a id="2157" class="Symbol">→</a> <a id="2159" href="Equivalences.html#2121" class="Bound">X</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Equivalences.html#2135" class="Bound">e</a> <a id="2164" class="Symbol">.</a><a id="2165" href="Preliminaries.html#491" class="Field">fun</a> <a id="2169" href="Equivalences.html#2155" class="Bound">a</a><a id="2170" class="Symbol">))</a> <a id="2173" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2175" href="Preliminaries.html#323" class="Record">Σ</a> <a id="2177" href="Equivalences.html#2111" class="Bound">B</a> <a id="2179" href="Equivalences.html#2121" class="Bound">X</a>
<a id="2181" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2193" href="Equivalences.html#2193" class="Bound">e</a> <a id="2195" class="Symbol">.</a><a id="2196" href="Preliminaries.html#491" class="Field">fun</a> <a id="2200" href="Equivalences.html#2200" class="Bound">t</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Equivalences.html#2193" class="Bound">e</a> <a id="2206" class="Symbol">.</a><a id="2207" href="Preliminaries.html#491" class="Field">fun</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Equivalences.html#2200" class="Bound">t</a> <a id="2214" class="Symbol">.</a><a id="2215" href="Preliminaries.html#391" class="Field">fst</a><a id="2218" class="Symbol">)</a> <a id="2220" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="2222" href="Equivalences.html#2200" class="Bound">t</a> <a id="2224" class="Symbol">.</a><a id="2225" href="Preliminaries.html#403" class="Field">snd</a>
<a id="2229" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2241" href="Equivalences.html#2241" class="Bound">e</a> <a id="2243" class="Symbol">.</a><a id="2244" href="Preliminaries.html#507" class="Field">inv</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Preliminaries.html#5997" class="Function">uncurry</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="2269" href="Equivalences.html#2241" class="Bound">e</a> <a id="2271" href="Preliminaries.html#375" class="InductiveConstructor Operator">_,_</a><a id="2274" class="Symbol">)</a>
<a id="2276" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2288" href="Equivalences.html#2288" class="Bound">e</a> <a id="2290" class="Symbol">.</a><a id="2291" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2299" href="Equivalences.html#2299" class="Bound">t</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="2327" href="Equivalences.html#2288" class="Bound">e</a> <a id="2329" href="Preliminaries.html#375" class="InductiveConstructor Operator">_,_</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Equivalences.html#2299" class="Bound">t</a> <a id="2336" class="Symbol">.</a><a id="2337" href="Preliminaries.html#391" class="Field">fst</a><a id="2340" class="Symbol">))</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Equivalences.html#2299" class="Bound">t</a> <a id="2346" class="Symbol">.</a><a id="2347" href="Preliminaries.html#403" class="Field">snd</a><a id="2350" class="Symbol">)</a>
<a id="2352" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2364" href="Equivalences.html#2364" class="Bound">e</a> <a id="2366" class="Symbol">.</a><a id="2367" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2375" class="Symbol">=</a> <a id="2377" href="Preliminaries.html#5997" class="Function">uncurry</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="2396" href="Equivalences.html#2364" class="Bound">e</a> <a id="2398" class="Symbol">λ</a> <a id="2400" href="Equivalences.html#2400" class="Bound">a</a> <a id="2402" href="Equivalences.html#2402" class="Bound">x</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Preliminaries.html#864" class="Function">ap</a> <a id="2409" class="Symbol">(</a><a id="2410" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2422" href="Equivalences.html#2364" class="Bound">e</a> <a id="2424" class="Symbol">.</a><a id="2425" href="Preliminaries.html#491" class="Field">fun</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2443" href="Equivalences.html#2364" class="Bound">e</a> <a id="2445" class="Symbol">.</a><a id="2446" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2454" class="Symbol">_))</a>

<a id="Σ-congr"></a><a id="2459" href="Equivalences.html#2459" class="Function">Σ-congr</a> <a id="2467" class="Symbol">:</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Equivalences.html#2470" class="Bound">A</a> <a id="2472" href="Equivalences.html#2472" class="Bound">B</a> <a id="2474" class="Symbol">:</a> <a id="2476" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Equivalences.html#2482" class="Bound">X</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Equivalences.html#2470" class="Bound">A</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2493" class="Symbol">}</a> <a id="2495" class="Symbol">{</a><a id="2496" href="Equivalences.html#2496" class="Bound">Y</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Equivalences.html#2472" class="Bound">B</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2507" class="Symbol">}</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Equivalences.html#2510" class="Bound">e</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="Equivalences.html#2470" class="Bound">A</a> <a id="2516" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2518" href="Equivalences.html#2472" class="Bound">B</a><a id="2519" class="Symbol">)</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Equivalences.html#2522" class="Bound">f</a> <a id="2524" class="Symbol">:</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Equivalences.html#2527" class="Bound">a</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Equivalences.html#2470" class="Bound">A</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Equivalences.html#2482" class="Bound">X</a> <a id="2538" href="Equivalences.html#2527" class="Bound">a</a> <a id="2540" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2542" href="Equivalences.html#2496" class="Bound">Y</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Equivalences.html#2510" class="Bound">e</a> <a id="2547" class="Symbol">.</a><a id="2548" href="Preliminaries.html#491" class="Field">fun</a> <a id="2552" href="Equivalences.html#2527" class="Bound">a</a><a id="2553" class="Symbol">))</a> <a id="2556" class="Symbol">→</a>
          <a id="2568" href="Preliminaries.html#323" class="Record">Σ</a> <a id="2570" href="Equivalences.html#2470" class="Bound">A</a> <a id="2572" href="Equivalences.html#2482" class="Bound">X</a> <a id="2574" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2576" href="Preliminaries.html#323" class="Record">Σ</a> <a id="2578" href="Equivalences.html#2472" class="Bound">B</a> <a id="2580" href="Equivalences.html#2496" class="Bound">Y</a>
<a id="2582" href="Equivalences.html#2459" class="Function">Σ-congr</a> <a id="2590" href="Equivalences.html#2590" class="Bound">e</a> <a id="2592" href="Equivalences.html#2592" class="Bound">f</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="Equivalences.html#2094" class="Function">Σ-congr-fst</a> <a id="2608" href="Equivalences.html#2590" class="Bound">e</a> <a id="2610" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2613" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="2625" href="Equivalences.html#2592" class="Bound">f</a>
</pre></body></html>

==> anc/IntegerAlgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>IntegerAlgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="IntegerAlgebra.html" class="Module">IntegerAlgebra</a> <a id="23" class="Keyword">where</a>

<a id="30" class="Keyword">open</a> <a id="35" class="Keyword">import</a> <a id="42" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Equivalences.html" class="Module">Equivalences</a>

<a id="82" class="Keyword">record</a> <a id="IntAlg"></a><a id="89" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="96" class="Symbol">(</a><a id="97" href="IntegerAlgebra.html#97" class="Bound">X</a> <a id="99" class="Symbol">:</a> <a id="101" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="104" class="Symbol">)</a> <a id="106" class="Symbol">:</a> <a id="108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="112" class="Keyword">where</a>
  <a id="120" class="Keyword">constructor</a> <a id="mk-IntAlg"></a><a id="132" href="IntegerAlgebra.html#132" class="InductiveConstructor">mk-IntAlg</a>
  <a id="144" class="Keyword">field</a>
    <a id="IntAlg.S"></a><a id="154" href="IntegerAlgebra.html#154" class="Field">S</a> <a id="156" class="Symbol">:</a> <a id="158" href="IntegerAlgebra.html#97" class="Bound">X</a> <a id="160" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="162" href="IntegerAlgebra.html#97" class="Bound">X</a>
    <a id="IntAlg.Z"></a><a id="168" href="IntegerAlgebra.html#168" class="Field">Z</a> <a id="170" class="Symbol">:</a> <a id="172" href="IntegerAlgebra.html#97" class="Bound">X</a>

<a id="175" class="Keyword">module</a> <a id="182" href="IntegerAlgebra.html#182" class="Module">_</a> <a id="184" class="Symbol">{</a><a id="185" href="IntegerAlgebra.html#185" class="Bound">X</a> <a id="187" class="Symbol">:</a> <a id="189" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="192" class="Symbol">}</a> <a id="194" class="Symbol">(</a><a id="195" href="IntegerAlgebra.html#195" class="Bound">X-alg</a> <a id="201" class="Symbol">:</a> <a id="203" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="210" href="IntegerAlgebra.html#185" class="Bound">X</a><a id="211" class="Symbol">)</a> <a id="213" class="Keyword">where</a>
  <a id="221" class="Keyword">private</a> <a id="229" class="Keyword">module</a> <a id="236" href="IntegerAlgebra.html#236" class="Module">X</a> <a id="238" class="Symbol">=</a> <a id="240" href="IntegerAlgebra.html#89" class="Module">IntAlg</a> <a id="247" href="IntegerAlgebra.html#195" class="Bound">X-alg</a>

  <a id="256" class="Keyword">record</a> <a id="263" href="IntegerAlgebra.html#263" class="Record">DIntAlg</a> <a id="271" class="Symbol">(</a><a id="272" href="IntegerAlgebra.html#272" class="Bound">Y</a> <a id="274" class="Symbol">:</a> <a id="276" href="IntegerAlgebra.html#185" class="Bound">X</a> <a id="278" class="Symbol">→</a> <a id="280" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="283" class="Symbol">)</a> <a id="285" class="Symbol">:</a> <a id="287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="291" class="Keyword">where</a>
    <a id="301" class="Keyword">constructor</a> <a id="313" href="IntegerAlgebra.html#313" class="InductiveConstructor">mk-DIntAlg</a>
    <a id="328" class="Keyword">field</a>
      <a id="340" href="IntegerAlgebra.html#340" class="Field">S</a> <a id="342" class="Symbol">:</a> <a id="344" class="Symbol">{</a><a id="345" href="IntegerAlgebra.html#345" class="Bound">x</a> <a id="347" class="Symbol">:</a> <a id="349" href="IntegerAlgebra.html#185" class="Bound">X</a><a id="350" class="Symbol">}</a> <a id="352" class="Symbol">→</a> <a id="354" href="IntegerAlgebra.html#272" class="Bound">Y</a> <a id="356" href="IntegerAlgebra.html#345" class="Bound">x</a> <a id="358" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="360" href="IntegerAlgebra.html#272" class="Bound">Y</a> <a id="362" class="Symbol">(</a><a id="363" href="IntegerAlgebra.html#154" class="Field">X.S</a> <a id="367" class="Symbol">.</a><a id="368" href="Preliminaries.html#491" class="Field">fun</a> <a id="372" href="IntegerAlgebra.html#345" class="Bound">x</a><a id="373" class="Symbol">)</a>
      <a id="381" href="IntegerAlgebra.html#381" class="Field">Z</a> <a id="383" class="Symbol">:</a> <a id="385" href="IntegerAlgebra.html#272" class="Bound">Y</a> <a id="387" href="IntegerAlgebra.html#168" class="Field">X.Z</a>

  <a id="394" class="Keyword">record</a> <a id="401" href="IntegerAlgebra.html#401" class="Record">Sec</a> <a id="405" class="Symbol">{</a><a id="406" href="IntegerAlgebra.html#406" class="Bound">Y</a> <a id="408" class="Symbol">:</a> <a id="410" href="IntegerAlgebra.html#185" class="Bound">X</a> <a id="412" class="Symbol">→</a> <a id="414" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="417" class="Symbol">}</a> <a id="419" class="Symbol">(</a><a id="420" href="IntegerAlgebra.html#420" class="Bound">Y-alg</a> <a id="426" class="Symbol">:</a> <a id="428" href="IntegerAlgebra.html#263" class="Record">DIntAlg</a> <a id="436" href="IntegerAlgebra.html#406" class="Bound">Y</a><a id="437" class="Symbol">)</a> <a id="439" class="Symbol">:</a> <a id="441" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="445" class="Keyword">where</a>
    <a id="455" class="Keyword">private</a> <a id="463" class="Keyword">module</a> <a id="470" href="IntegerAlgebra.html#470" class="Module">Y</a> <a id="472" class="Symbol">=</a> <a id="474" href="IntegerAlgebra.html#263" class="Module">DIntAlg</a> <a id="482" href="IntegerAlgebra.html#420" class="Bound">Y-alg</a>
    <a id="492" class="Keyword">field</a>
      <a id="504" href="IntegerAlgebra.html#504" class="Field">on-C</a> <a id="509" class="Symbol">:</a> <a id="511" class="Symbol">(</a><a id="512" href="IntegerAlgebra.html#512" class="Bound">x</a> <a id="514" class="Symbol">:</a> <a id="516" href="IntegerAlgebra.html#185" class="Bound">X</a><a id="517" class="Symbol">)</a> <a id="519" class="Symbol">→</a> <a id="521" href="IntegerAlgebra.html#406" class="Bound">Y</a> <a id="523" href="IntegerAlgebra.html#512" class="Bound">x</a>
      <a id="531" href="IntegerAlgebra.html#531" class="Field">on-S</a> <a id="536" class="Symbol">:</a> <a id="538" class="Symbol">(</a><a id="539" href="IntegerAlgebra.html#539" class="Bound">x</a> <a id="541" class="Symbol">:</a> <a id="543" href="IntegerAlgebra.html#185" class="Bound">X</a><a id="544" class="Symbol">)</a> <a id="546" class="Symbol">→</a> <a id="548" href="IntegerAlgebra.html#504" class="Field">on-C</a> <a id="553" class="Symbol">(</a><a id="554" href="IntegerAlgebra.html#154" class="Field">X.S</a> <a id="558" class="Symbol">.</a><a id="559" href="Preliminaries.html#491" class="Field">fun</a> <a id="563" href="IntegerAlgebra.html#539" class="Bound">x</a><a id="564" class="Symbol">)</a> <a id="566" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="568" href="IntegerAlgebra.html#340" class="Function">Y.S</a> <a id="572" class="Symbol">.</a><a id="573" href="Preliminaries.html#491" class="Field">fun</a> <a id="577" class="Symbol">(</a><a id="578" href="IntegerAlgebra.html#504" class="Field">on-C</a> <a id="583" href="IntegerAlgebra.html#539" class="Bound">x</a><a id="584" class="Symbol">)</a>
      <a id="592" href="IntegerAlgebra.html#592" class="Field">on-Z</a> <a id="597" class="Symbol">:</a> <a id="599" href="IntegerAlgebra.html#504" class="Field">on-C</a> <a id="604" href="IntegerAlgebra.html#168" class="Field">X.Z</a> <a id="608" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="610" href="IntegerAlgebra.html#381" class="Function">Y.Z</a>

  <a id="617" href="IntegerAlgebra.html#617" class="Function">nonDIntAlg</a> <a id="628" class="Symbol">:</a> <a id="630" class="Symbol">{</a><a id="631" href="IntegerAlgebra.html#631" class="Bound">Y</a> <a id="633" class="Symbol">:</a> <a id="635" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="638" class="Symbol">}</a> <a id="640" class="Symbol">(</a><a id="641" href="IntegerAlgebra.html#641" class="Bound">Y-alg</a> <a id="647" class="Symbol">:</a> <a id="649" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="656" href="IntegerAlgebra.html#631" class="Bound">Y</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">→</a> <a id="661" href="IntegerAlgebra.html#263" class="Record">DIntAlg</a> <a id="669" class="Symbol">(λ</a> <a id="672" href="IntegerAlgebra.html#672" class="Bound">x</a> <a id="674" class="Symbol">→</a> <a id="676" href="IntegerAlgebra.html#631" class="Bound">Y</a><a id="677" class="Symbol">)</a>
  <a id="681" href="IntegerAlgebra.html#617" class="Function">nonDIntAlg</a> <a id="692" href="IntegerAlgebra.html#692" class="Bound">Y-alg</a> <a id="698" class="Symbol">.</a><a id="699" href="IntegerAlgebra.html#340" class="Field">DIntAlg.S</a> <a id="709" class="Symbol">=</a> <a id="711" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="720" href="IntegerAlgebra.html#692" class="Bound">Y-alg</a>
  <a id="728" href="IntegerAlgebra.html#617" class="Function">nonDIntAlg</a> <a id="739" href="IntegerAlgebra.html#739" class="Bound">Y-alg</a> <a id="745" class="Symbol">.</a><a id="746" href="IntegerAlgebra.html#381" class="Field">DIntAlg.Z</a> <a id="756" class="Symbol">=</a> <a id="758" href="IntegerAlgebra.html#168" class="Field">IntAlg.Z</a> <a id="767" href="IntegerAlgebra.html#739" class="Bound">Y-alg</a>

<a id="774" class="Keyword">postulate</a>
  <a id="ℤ"></a><a id="786" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="788" class="Symbol">:</a> <a id="790" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="ℤ-alg"></a><a id="796" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="802" class="Symbol">:</a> <a id="804" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="811" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a>
  <a id="ℤ-elim"></a><a id="815" href="IntegerAlgebra.html#815" class="Postulate">ℤ-elim</a> <a id="822" class="Symbol">:</a> <a id="824" class="Symbol">{</a><a id="825" href="IntegerAlgebra.html#825" class="Bound">Y</a> <a id="827" class="Symbol">:</a> <a id="829" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="831" class="Symbol">→</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="836" class="Symbol">}</a> <a id="838" class="Symbol">(</a><a id="839" href="IntegerAlgebra.html#839" class="Bound">Y-alg</a> <a id="845" class="Symbol">:</a> <a id="847" href="IntegerAlgebra.html#263" class="Record">DIntAlg</a> <a id="855" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="861" href="IntegerAlgebra.html#825" class="Bound">Y</a><a id="862" class="Symbol">)</a> <a id="864" class="Symbol">→</a> <a id="866" href="IntegerAlgebra.html#401" class="Record">Sec</a> <a id="870" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="876" href="IntegerAlgebra.html#839" class="Bound">Y-alg</a>

<a id="883" class="Keyword">module</a> <a id="ℤ"></a><a id="890" href="IntegerAlgebra.html#890" class="Module">ℤ</a> <a id="892" class="Symbol">=</a> <a id="894" href="IntegerAlgebra.html#89" class="Module">IntAlg</a> <a id="901" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a>

<a id="908" class="Keyword">module</a> <a id="915" href="IntegerAlgebra.html#915" class="Module">_</a> <a id="917" class="Symbol">{</a><a id="918" href="IntegerAlgebra.html#918" class="Bound">P</a> <a id="920" class="Symbol">:</a> <a id="922" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="924" class="Symbol">→</a> <a id="926" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="929" class="Symbol">}</a> <a id="931" class="Symbol">(</a><a id="932" href="IntegerAlgebra.html#932" class="Bound">P-alg</a> <a id="938" class="Symbol">:</a> <a id="940" href="IntegerAlgebra.html#263" class="Record">DIntAlg</a> <a id="948" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="954" href="IntegerAlgebra.html#918" class="Bound">P</a><a id="955" class="Symbol">)</a> <a id="957" class="Keyword">where</a>
  <a id="965" class="Keyword">private</a> <a id="973" class="Keyword">module</a> <a id="980" href="IntegerAlgebra.html#980" class="Module">P</a> <a id="982" class="Symbol">=</a> <a id="984" href="IntegerAlgebra.html#263" class="Module">DIntAlg</a> <a id="992" href="IntegerAlgebra.html#932" class="Bound">P-alg</a>

  <a id="1001" class="Keyword">abstract</a>
    <a id="1014" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">(</a><a id="1023" href="IntegerAlgebra.html#1023" class="Bound">x</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="IntegerAlgebra.html#918" class="Bound">P</a> <a id="1034" href="IntegerAlgebra.html#1023" class="Bound">x</a>
    <a id="1040" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="1046" class="Symbol">=</a> <a id="1048" href="IntegerAlgebra.html#504" class="Field">Sec.on-C</a> <a id="1057" class="Symbol">(</a><a id="1058" href="IntegerAlgebra.html#815" class="Postulate">ℤ-elim</a> <a id="1065" href="IntegerAlgebra.html#932" class="Bound">P-alg</a><a id="1070" class="Symbol">)</a>

    <a id="1077" href="IntegerAlgebra.html#1077" class="Function">ℤ-ind-S</a> <a id="1085" class="Symbol">:</a> <a id="1087" class="Symbol">(</a><a id="1088" href="IntegerAlgebra.html#1088" class="Bound">x</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="1103" class="Symbol">(</a><a id="1104" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1108" class="Symbol">.</a><a id="1109" href="Preliminaries.html#491" class="Field">fun</a> <a id="1113" href="IntegerAlgebra.html#1088" class="Bound">x</a><a id="1114" class="Symbol">)</a> <a id="1116" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1118" href="IntegerAlgebra.html#340" class="Field">P.S</a> <a id="1122" class="Symbol">.</a><a id="1123" href="Preliminaries.html#491" class="Field">fun</a> <a id="1127" class="Symbol">(</a><a id="1128" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="1134" href="IntegerAlgebra.html#1088" class="Bound">x</a><a id="1135" class="Symbol">)</a>
    <a id="1141" href="IntegerAlgebra.html#1077" class="Function">ℤ-ind-S</a> <a id="1149" class="Symbol">=</a> <a id="1151" href="IntegerAlgebra.html#531" class="Field">Sec.on-S</a> <a id="1160" class="Symbol">(</a><a id="1161" href="IntegerAlgebra.html#815" class="Postulate">ℤ-elim</a> <a id="1168" href="IntegerAlgebra.html#932" class="Bound">P-alg</a><a id="1173" class="Symbol">)</a>

    <a id="1180" href="IntegerAlgebra.html#1180" class="Function">ℤ-ind-Z</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="1196" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="1200" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1202" href="IntegerAlgebra.html#381" class="Field">P.Z</a>
    <a id="1210" href="IntegerAlgebra.html#1180" class="Function">ℤ-ind-Z</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="IntegerAlgebra.html#592" class="Field">Sec.on-Z</a> <a id="1229" class="Symbol">(</a><a id="1230" href="IntegerAlgebra.html#815" class="Postulate">ℤ-elim</a> <a id="1237" href="IntegerAlgebra.html#932" class="Bound">P-alg</a><a id="1242" class="Symbol">)</a>

<a id="1245" class="Keyword">module</a> <a id="1252" href="IntegerAlgebra.html#1252" class="Module">_</a> <a id="1254" class="Symbol">{</a><a id="1255" href="IntegerAlgebra.html#1255" class="Bound">P</a> <a id="1257" class="Symbol">:</a> <a id="1259" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1262" class="Symbol">}</a> <a id="1264" class="Symbol">(</a><a id="1265" href="IntegerAlgebra.html#1265" class="Bound">P-alg</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="1280" href="IntegerAlgebra.html#1255" class="Bound">P</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Keyword">where</a>
  <a id="1291" class="Keyword">module</a> <a id="1298" href="IntegerAlgebra.html#1298" class="Module">P</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="IntegerAlgebra.html#89" class="Module">IntAlg</a> <a id="1309" href="IntegerAlgebra.html#1265" class="Bound">P-alg</a>

  <a id="1318" class="Keyword">abstract</a>
    <a id="1331" href="IntegerAlgebra.html#1331" class="Function">ℤ-elim-nondep</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="IntegerAlgebra.html#401" class="Record">Sec</a> <a id="1351" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="1357" class="Symbol">(</a><a id="1358" href="IntegerAlgebra.html#617" class="Function">nonDIntAlg</a> <a id="1369" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="1375" href="IntegerAlgebra.html#1265" class="Bound">P-alg</a><a id="1380" class="Symbol">)</a>
    <a id="1386" href="IntegerAlgebra.html#1331" class="Function">ℤ-elim-nondep</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="IntegerAlgebra.html#815" class="Postulate">ℤ-elim</a> <a id="1409" class="Symbol">_</a>

    <a id="1416" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1422" class="Symbol">:</a> <a id="1424" class="Symbol">(</a><a id="1425" href="IntegerAlgebra.html#1425" class="Bound">x</a> <a id="1427" class="Symbol">:</a> <a id="1429" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="IntegerAlgebra.html#1255" class="Bound">P</a>
    <a id="1440" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="1454" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1456" href="IntegerAlgebra.html#617" class="Function">nonDIntAlg</a> <a id="1467" class="Symbol">_</a> <a id="1469" href="IntegerAlgebra.html#1265" class="Bound">P-alg</a>

    <a id="1480" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1488" class="Symbol">:</a> <a id="1490" class="Symbol">(</a><a id="1491" href="IntegerAlgebra.html#1491" class="Bound">x</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1506" class="Symbol">(</a><a id="1507" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1511" class="Symbol">.</a><a id="1512" href="Preliminaries.html#491" class="Field">fun</a> <a id="1516" href="IntegerAlgebra.html#1491" class="Bound">x</a><a id="1517" class="Symbol">)</a> <a id="1519" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1521" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1525" class="Symbol">.</a><a id="1526" href="Preliminaries.html#491" class="Field">fun</a> <a id="1530" class="Symbol">(</a><a id="1531" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1537" href="IntegerAlgebra.html#1491" class="Bound">x</a><a id="1538" class="Symbol">)</a>
    <a id="1544" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="IntegerAlgebra.html#1077" class="Function">ℤ-ind-S</a> <a id="1562" class="Symbol">_</a>

    <a id="1569" href="IntegerAlgebra.html#1569" class="Function">ℤ-rec-inv</a> <a id="1579" class="Symbol">:</a> <a id="1581" class="Symbol">(</a><a id="1582" href="IntegerAlgebra.html#1582" class="Bound">x</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1587" class="Symbol">)</a> <a id="1589" class="Symbol">→</a> <a id="1591" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1597" class="Symbol">(</a><a id="1598" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1602" class="Symbol">.</a><a id="1603" href="Preliminaries.html#507" class="Field">inv</a> <a id="1607" href="IntegerAlgebra.html#1582" class="Bound">x</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1612" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1616" class="Symbol">.</a><a id="1617" href="Preliminaries.html#507" class="Field">inv</a> <a id="1621" class="Symbol">(</a><a id="1622" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1628" href="IntegerAlgebra.html#1582" class="Bound">x</a><a id="1629" class="Symbol">)</a>
    <a id="1635" href="IntegerAlgebra.html#1569" class="Function">ℤ-rec-inv</a> <a id="1645" href="IntegerAlgebra.html#1645" class="Bound">x</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Preliminaries.html#803" class="Function">symm</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Preliminaries.html#864" class="Function">ap</a> <a id="1658" class="Symbol">(</a><a id="1659" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1663" class="Symbol">.</a><a id="1664" href="Preliminaries.html#507" class="Field">inv</a> <a id="1668" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="1670" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a><a id="1675" class="Symbol">)</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Preliminaries.html#803" class="Function">symm</a> <a id="1683" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1685" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1689" class="Symbol">.</a><a id="1690" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1698" href="IntegerAlgebra.html#1645" class="Bound">x</a><a id="1699" class="Symbol">)</a> <a id="1701" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1703" href="Preliminaries.html#864" class="Function">ap</a> <a id="1706" class="Symbol">(</a><a id="1707" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1711" class="Symbol">.</a><a id="1712" href="Preliminaries.html#507" class="Field">inv</a><a id="1715" class="Symbol">)</a> <a id="1717" class="Symbol">(</a><a id="1718" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="1726" class="Symbol">_)</a> <a id="1729" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1731" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1735" class="Symbol">.</a><a id="1736" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1744" class="Symbol">_)</a>

    <a id="1752" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="1768" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="1772" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1774" href="IntegerAlgebra.html#168" class="Field">P.Z</a>
    <a id="1782" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="1790" class="Symbol">=</a> <a id="1792" href="IntegerAlgebra.html#1180" class="Function">ℤ-ind-Z</a> <a id="1800" class="Symbol">_</a>

    <a id="1807" href="IntegerAlgebra.html#1807" class="Function">ℤ-rec-uniq</a> <a id="1818" class="Symbol">:</a> <a id="1820" class="Symbol">{</a><a id="1821" href="IntegerAlgebra.html#1821" class="Bound">f</a> <a id="1823" href="IntegerAlgebra.html#1823" class="Bound">g</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="IntegerAlgebra.html#1255" class="Bound">P</a><a id="1832" class="Symbol">}</a> <a id="1834" class="Symbol">→</a> <a id="1836" class="Symbol">((</a><a id="1838" href="IntegerAlgebra.html#1838" class="Bound">x</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="IntegerAlgebra.html#1821" class="Bound">f</a> <a id="1849" class="Symbol">(</a><a id="1850" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1854" class="Symbol">.</a><a id="1855" href="Preliminaries.html#491" class="Field">fun</a> <a id="1859" href="IntegerAlgebra.html#1838" class="Bound">x</a><a id="1860" class="Symbol">)</a> <a id="1862" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1864" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1868" class="Symbol">.</a><a id="1869" href="Preliminaries.html#491" class="Field">fun</a> <a id="1873" class="Symbol">(</a><a id="1874" href="IntegerAlgebra.html#1821" class="Bound">f</a> <a id="1876" href="IntegerAlgebra.html#1838" class="Bound">x</a><a id="1877" class="Symbol">))</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="IntegerAlgebra.html#1821" class="Bound">f</a> <a id="1884" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="1888" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1890" href="IntegerAlgebra.html#168" class="Field">P.Z</a> <a id="1894" class="Symbol">→</a>
                 <a id="1913" class="Symbol">((</a><a id="1915" href="IntegerAlgebra.html#1915" class="Bound">x</a> <a id="1917" class="Symbol">:</a> <a id="1919" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1920" class="Symbol">)</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="IntegerAlgebra.html#1823" class="Bound">g</a> <a id="1926" class="Symbol">(</a><a id="1927" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1931" class="Symbol">.</a><a id="1932" href="Preliminaries.html#491" class="Field">fun</a> <a id="1936" href="IntegerAlgebra.html#1915" class="Bound">x</a><a id="1937" class="Symbol">)</a> <a id="1939" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1941" href="IntegerAlgebra.html#154" class="Field">P.S</a> <a id="1945" class="Symbol">.</a><a id="1946" href="Preliminaries.html#491" class="Field">fun</a> <a id="1950" class="Symbol">(</a><a id="1951" href="IntegerAlgebra.html#1823" class="Bound">g</a> <a id="1953" href="IntegerAlgebra.html#1915" class="Bound">x</a><a id="1954" class="Symbol">))</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="IntegerAlgebra.html#1823" class="Bound">g</a> <a id="1961" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="1965" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1967" href="IntegerAlgebra.html#168" class="Field">P.Z</a> <a id="1971" class="Symbol">→</a>
                 <a id="1990" class="Symbol">(</a><a id="1991" href="IntegerAlgebra.html#1991" class="Bound">x</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1996" class="Symbol">)</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="IntegerAlgebra.html#1821" class="Bound">f</a> <a id="2002" href="IntegerAlgebra.html#1991" class="Bound">x</a> <a id="2004" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2006" href="IntegerAlgebra.html#1823" class="Bound">g</a> <a id="2008" href="IntegerAlgebra.html#1991" class="Bound">x</a>
    <a id="2014" href="IntegerAlgebra.html#1807" class="Function">ℤ-rec-uniq</a> <a id="2025" class="Symbol">{</a><a id="2026" href="IntegerAlgebra.html#2026" class="Bound">f</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">{</a><a id="2030" href="IntegerAlgebra.html#2030" class="Bound">g</a><a id="2031" class="Symbol">}</a> <a id="2033" href="IntegerAlgebra.html#2033" class="Bound">fS</a> <a id="2036" href="IntegerAlgebra.html#2036" class="Bound">fZ</a> <a id="2039" href="IntegerAlgebra.html#2039" class="Bound">gS</a> <a id="2042" href="IntegerAlgebra.html#2042" class="Bound">gZ</a> <a id="2045" class="Symbol">=</a> <a id="2047" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="2053" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="2055" href="IntegerAlgebra.html#313" class="InductiveConstructor">mk-DIntAlg</a> <a id="2066" class="Symbol">{</a><a id="2067" class="Argument">Y</a> <a id="2069" class="Symbol">=</a> <a id="2071" class="Symbol">λ</a> <a id="2073" href="IntegerAlgebra.html#2073" class="Bound">x</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="IntegerAlgebra.html#2026" class="Bound">f</a> <a id="2079" href="IntegerAlgebra.html#2073" class="Bound">x</a> <a id="2081" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2083" href="IntegerAlgebra.html#2030" class="Bound">g</a> <a id="2085" href="IntegerAlgebra.html#2073" class="Bound">x</a><a id="2086" class="Symbol">}</a>
      <a id="2094" class="Symbol">(λ</a> <a id="2097" class="Symbol">{</a><a id="2098" href="IntegerAlgebra.html#2098" class="Bound">x</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="2121" class="Symbol">(</a><a id="2122" href="IntegerAlgebra.html#2033" class="Bound">fS</a> <a id="2125" href="IntegerAlgebra.html#2098" class="Bound">x</a><a id="2126" class="Symbol">)</a> <a id="2128" class="Symbol">(</a><a id="2129" href="IntegerAlgebra.html#2039" class="Bound">gS</a> <a id="2132" href="IntegerAlgebra.html#2098" class="Bound">x</a><a id="2133" class="Symbol">))</a> <a id="2136" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2139" href="Equivalences.html#1107" class="Function">ap-iso</a> <a id="2146" href="IntegerAlgebra.html#154" class="Field">P.S</a><a id="2149" class="Symbol">)</a>
      <a id="2157" class="Symbol">(</a><a id="2158" href="IntegerAlgebra.html#2036" class="Bound">fZ</a> <a id="2161" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="2163" href="Preliminaries.html#803" class="Function">symm</a> <a id="2168" href="IntegerAlgebra.html#2042" class="Bound">gZ</a><a id="2170" class="Symbol">)</a>
</pre></body></html>

==> anc/M.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>M</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="M.html" class="Module">M</a> <a id="10" class="Keyword">where</a>

<a id="17" class="Keyword">open</a> <a id="22" class="Keyword">import</a> <a id="29" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="IntegerAlgebra.html" class="Module">IntegerAlgebra</a>
<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="NatAlgebra.html" class="Module">NatAlgebra</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Doubling.html" class="Module">Doubling</a>
<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Signs.html" class="Module">Signs</a>
<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Subtraction.html" class="Module">Subtraction</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="RollingRule.html" class="Module">RollingRule</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Equivalences.html" class="Module">Equivalences</a>

<a id="ℤ⁰"></a><a id="206" href="M.html#206" class="Function">ℤ⁰</a> <a id="M"></a><a id="209" href="M.html#209" class="Function">M</a> <a id="211" class="Symbol">:</a> <a id="213" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="217" href="M.html#206" class="Function">ℤ⁰</a> <a id="220" class="Symbol">=</a> <a id="222" href="Preliminaries.html#323" class="Record">Σ</a> <a id="224" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="226" href="Signs.html#1037" class="Function">zero</a>
<a id="231" href="M.html#209" class="Function">M</a> <a id="233" class="Symbol">=</a> <a id="235" href="Preliminaries.html#323" class="Record">Σ</a> <a id="237" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="239" href="Signs.html#1046" class="Function">nonneg</a>

<a id="M-S-iso"></a><a id="247" href="M.html#247" class="Function">M-S-iso</a> <a id="255" class="Symbol">:</a> <a id="257" href="M.html#209" class="Function">M</a> <a id="259" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="261" href="Preliminaries.html#323" class="Record">Σ</a> <a id="263" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="265" href="Signs.html#1042" class="Function">pos</a>
<a id="269" href="M.html#247" class="Function">M-S-iso</a> <a id="277" class="Symbol">=</a> <a id="279" href="Equivalences.html#2459" class="Function">Σ-congr</a> <a id="287" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="291" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="293" class="Symbol">λ</a> <a id="295" href="M.html#295" class="Bound">x</a> <a id="297" class="Symbol">→</a> <a id="299" href="Preliminaries.html#3080" class="Function">transport-iso</a> <a id="313" href="Signs.html#1046" class="Function">nonneg</a> <a id="320" class="Symbol">(</a><a id="321" href="Preliminaries.html#803" class="Function">symm</a> <a id="326" class="Symbol">(</a><a id="327" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="331" class="Symbol">.</a><a id="332" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="340" href="M.html#295" class="Bound">x</a><a id="341" class="Symbol">))</a>

<a id="+-iso-M"></a><a id="345" href="M.html#345" class="Function">+-iso-M</a> <a id="353" class="Symbol">:</a> <a id="355" href="M.html#206" class="Function">ℤ⁰</a> <a id="358" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="360" href="M.html#209" class="Function">M</a> <a id="362" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="364" href="M.html#209" class="Function">M</a>
<a id="366" href="M.html#345" class="Function">+-iso-M</a> <a id="374" class="Symbol">=</a> <a id="376" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="388" class="Symbol">(λ</a> <a id="391" href="M.html#391" class="Bound">x</a> <a id="393" class="Symbol">→</a> <a id="395" href="Signs.html#2364" class="Function">zero+pos-iso-nonneg</a><a id="414" class="Symbol">)</a> <a id="416" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="419" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="429" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="432" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="440" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="447" href="M.html#247" class="Function">M-S-iso</a>

<a id="M-inl"></a><a id="456" href="M.html#456" class="Function">M-inl</a> <a id="462" class="Symbol">:</a> <a id="464" href="M.html#206" class="Function">ℤ⁰</a> <a id="467" class="Symbol">→</a> <a id="469" href="M.html#209" class="Function">M</a>
<a id="471" href="M.html#456" class="Function">M-inl</a> <a id="477" class="Symbol">=</a> <a id="479" href="M.html#345" class="Function">+-iso-M</a> <a id="487" class="Symbol">.</a><a id="488" href="Preliminaries.html#491" class="Field">fun</a> <a id="492" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="494" href="Preliminaries.html#195" class="InductiveConstructor">inl</a>

<a id="ℤ⁰-zero"></a><a id="499" href="M.html#499" class="Function">ℤ⁰-zero</a> <a id="507" class="Symbol">:</a> <a id="509" href="M.html#206" class="Function">ℤ⁰</a>
<a id="512" href="M.html#499" class="Function">ℤ⁰-zero</a> <a id="520" class="Symbol">=</a> <a id="522" class="Symbol">(</a><a id="523" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="527" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="529" href="Signs.html#1204" class="Function">zeroIsZero</a><a id="539" class="Symbol">)</a>

<a id="M-alg"></a><a id="542" href="M.html#542" class="Function">M-alg</a> <a id="548" class="Symbol">:</a> <a id="550" href="NatAlgebra.html#60" class="Record">NatAlg</a> <a id="557" href="M.html#209" class="Function">M</a>
<a id="559" href="M.html#542" class="Function">M-alg</a> <a id="565" class="Symbol">.</a><a id="566" href="NatAlgebra.html#101" class="Field">NatAlg.S</a> <a id="575" class="Symbol">=</a> <a id="577" href="M.html#345" class="Function">+-iso-M</a> <a id="585" class="Symbol">.</a><a id="586" href="Preliminaries.html#491" class="Field">fun</a> <a id="590" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="592" href="Preliminaries.html#213" class="InductiveConstructor">inr</a>
<a id="596" href="M.html#542" class="Function">M-alg</a> <a id="602" class="Symbol">.</a><a id="603" href="NatAlgebra.html#115" class="Field">NatAlg.Z</a> <a id="612" class="Symbol">=</a> <a id="614" href="M.html#456" class="Function">M-inl</a> <a id="620" href="M.html#499" class="Function">ℤ⁰-zero</a>

<a id="_&lt;&#39;_"></a><a id="629" href="M.html#629" class="Function Operator">_&lt;&#39;_</a> <a id="634" class="Symbol">:</a> <a id="636" href="M.html#209" class="Function">M</a> <a id="638" class="Symbol">→</a> <a id="640" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="642" class="Symbol">→</a> <a id="644" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="648" href="M.html#648" class="Bound">m</a> <a id="650" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="653" href="M.html#653" class="Bound">u</a> <a id="655" class="Symbol">=</a> <a id="657" href="M.html#648" class="Bound">m</a> <a id="659" class="Symbol">.</a><a id="660" href="Preliminaries.html#391" class="Field">fst</a> <a id="664" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="666" href="M.html#653" class="Bound">u</a>

<a id="669" class="Keyword">module</a> <a id="M"></a><a id="676" href="M.html#676" class="Module">M</a> <a id="678" class="Symbol">=</a> <a id="680" href="NatAlgebra.html#60" class="Module">NatAlg</a> <a id="687" href="M.html#542" class="Function">M-alg</a>

<a id="M-S-ap-iso"></a><a id="694" href="M.html#694" class="Function">M-S-ap-iso</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">{</a><a id="708" href="M.html#708" class="Bound">x</a> <a id="710" href="M.html#710" class="Bound">y</a> <a id="712" class="Symbol">:</a> <a id="714" href="M.html#209" class="Function">M</a><a id="715" class="Symbol">}</a> <a id="717" class="Symbol">→</a> <a id="719" href="M.html#708" class="Bound">x</a> <a id="721" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="723" href="M.html#710" class="Bound">y</a> <a id="725" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="727" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="731" href="M.html#708" class="Bound">x</a> <a id="733" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="735" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="739" href="M.html#710" class="Bound">y</a>
<a id="741" href="M.html#694" class="Function">M-S-ap-iso</a> <a id="752" class="Symbol">=</a> <a id="754" href="Equivalences.html#1107" class="Function">ap-iso</a> <a id="761" href="M.html#345" class="Function">+-iso-M</a> <a id="769" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="772" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a>

<a id="M-inl-ap-iso"></a><a id="784" href="M.html#784" class="Function">M-inl-ap-iso</a> <a id="797" class="Symbol">:</a> <a id="799" class="Symbol">{</a><a id="800" href="M.html#800" class="Bound">x</a> <a id="802" href="M.html#802" class="Bound">y</a> <a id="804" class="Symbol">:</a> <a id="806" href="M.html#206" class="Function">ℤ⁰</a><a id="808" class="Symbol">}</a> <a id="810" class="Symbol">→</a> <a id="812" href="M.html#800" class="Bound">x</a> <a id="814" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="816" href="M.html#802" class="Bound">y</a> <a id="818" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="820" href="M.html#456" class="Function">M-inl</a> <a id="826" href="M.html#800" class="Bound">x</a> <a id="828" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="830" href="M.html#456" class="Function">M-inl</a> <a id="836" href="M.html#802" class="Bound">y</a>
<a id="838" href="M.html#784" class="Function">M-inl-ap-iso</a> <a id="851" class="Symbol">=</a> <a id="853" href="Equivalences.html#1107" class="Function">ap-iso</a> <a id="860" href="M.html#345" class="Function">+-iso-M</a> <a id="868" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="871" href="Equivalences.html#1985" class="Function">ap-inl-iso</a>

<a id="883" class="Keyword">module</a> <a id="ifun"></a><a id="890" href="M.html#890" class="Module">ifun</a> <a id="895" class="Symbol">(</a><a id="896" href="M.html#896" class="Bound">A</a> <a id="898" class="Symbol">:</a> <a id="900" href="M.html#209" class="Function">M</a> <a id="902" class="Symbol">→</a> <a id="904" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">(</a><a id="910" href="M.html#910" class="Bound">AZ</a> <a id="913" class="Symbol">:</a> <a id="915" class="Symbol">(</a><a id="916" href="M.html#916" class="Bound">m</a> <a id="918" class="Symbol">:</a> <a id="920" href="M.html#206" class="Function">ℤ⁰</a><a id="922" class="Symbol">)</a> <a id="924" class="Symbol">→</a> <a id="926" href="M.html#896" class="Bound">A</a> <a id="928" class="Symbol">(</a><a id="929" href="M.html#456" class="Function">M-inl</a> <a id="935" href="M.html#916" class="Bound">m</a><a id="936" class="Symbol">))</a> <a id="939" class="Symbol">(</a><a id="940" href="M.html#940" class="Bound">AS</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">(</a><a id="946" href="M.html#946" class="Bound">m</a> <a id="948" class="Symbol">:</a> <a id="950" href="M.html#209" class="Function">M</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="M.html#896" class="Bound">A</a> <a id="957" href="M.html#946" class="Bound">m</a> <a id="959" class="Symbol">→</a> <a id="961" href="M.html#896" class="Bound">A</a> <a id="963" class="Symbol">(</a><a id="964" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="968" href="M.html#946" class="Bound">m</a><a id="969" class="Symbol">))</a> <a id="972" class="Keyword">where</a>
  <a id="980" class="Keyword">private</a>
    <a id="ifun.pfun"></a><a id="992" href="M.html#992" class="Function">pfun</a> <a id="997" class="Symbol">:</a> <a id="999" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Agda.Primitive.html#388" class="Primitive">Set</a>
    <a id="1011" href="M.html#992" class="Function">pfun</a> <a id="1016" href="M.html#1016" class="Bound">u</a> <a id="1018" class="Symbol">=</a> <a id="1020" class="Symbol">(</a><a id="1021" href="M.html#1021" class="Bound">m</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="M.html#209" class="Function">M</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="M.html#1021" class="Bound">m</a> <a id="1032" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="1035" href="M.html#1016" class="Bound">u</a> <a id="1037" class="Symbol">→</a> <a id="1039" href="M.html#896" class="Bound">A</a> <a id="1041" href="M.html#1021" class="Bound">m</a>

    <a id="ifun.res"></a><a id="1048" href="M.html#1048" class="Function">res</a> <a id="1052" class="Symbol">:</a> <a id="1054" class="Symbol">(</a><a id="1055" href="M.html#1055" class="Bound">u</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1060" class="Symbol">)</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="M.html#992" class="Function">pfun</a> <a id="1069" class="Symbol">(</a><a id="1070" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1074" class="Symbol">.</a><a id="1075" href="Preliminaries.html#491" class="Field">fun</a> <a id="1079" href="M.html#1055" class="Bound">u</a><a id="1080" class="Symbol">)</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="M.html#992" class="Function">pfun</a> <a id="1089" href="M.html#1055" class="Bound">u</a>
    <a id="1095" href="M.html#1048" class="Function">res</a> <a id="1099" href="M.html#1099" class="Bound">u</a> <a id="1101" href="M.html#1101" class="Bound">f</a> <a id="1103" href="M.html#1103" class="Bound">m</a> <a id="1105" href="M.html#1105" class="Bound">h</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="M.html#1101" class="Bound">f</a> <a id="1111" href="M.html#1103" class="Bound">m</a> <a id="1113" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1115" href="Signs.html#1808" class="Function">lt-succ-of-lt</a> <a id="1129" href="M.html#1105" class="Bound">h</a>

    <a id="1136" class="Keyword">abstract</a>
      <a id="ifun.ext"></a><a id="1151" href="M.html#1151" class="Function">ext</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">(</a><a id="1158" href="M.html#1158" class="Bound">u</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="M.html#992" class="Function">pfun</a> <a id="1172" href="M.html#1158" class="Bound">u</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="M.html#992" class="Function">pfun</a> <a id="1181" class="Symbol">(</a><a id="1182" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1186" class="Symbol">.</a><a id="1187" href="Preliminaries.html#491" class="Field">fun</a> <a id="1191" href="M.html#1158" class="Bound">u</a><a id="1192" class="Symbol">)</a>
      <a id="1200" href="M.html#1151" class="Function">ext</a> <a id="1204" href="M.html#1204" class="Bound">u</a> <a id="1206" href="M.html#1206" class="Bound">f</a> <a id="1208" class="Symbol">=</a> <a id="1210" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1220" href="M.html#345" class="Function">+-iso-M</a> <a id="1228" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1230" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1236" class="Symbol">(λ</a> <a id="1239" href="M.html#1239" class="Bound">m</a> <a id="1241" href="M.html#1241" class="Symbol">_</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="M.html#910" class="Bound">AZ</a> <a id="1248" href="M.html#1239" class="Bound">m</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">λ</a> <a id="1253" href="M.html#1253" class="Bound">m</a> <a id="1255" href="M.html#1255" class="Bound">h</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="M.html#940" class="Bound">AS</a> <a id="1262" href="M.html#1253" class="Bound">m</a> <a id="1264" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1266" href="M.html#1206" class="Bound">f</a> <a id="1268" href="M.html#1253" class="Bound">m</a> <a id="1270" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1272" href="Signs.html#1921" class="Function">lt-of-succ-lt-succ</a> <a id="1291" href="M.html#1255" class="Bound">h</a>

      <a id="ifun.ext-zero"></a><a id="1300" href="M.html#1300" class="Function">ext-zero</a> <a id="1309" class="Symbol">:</a> <a id="1311" class="Symbol">{</a><a id="1312" href="M.html#1312" class="Bound">u</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">{</a><a id="1320" href="M.html#1320" class="Bound">f</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="M.html#992" class="Function">pfun</a> <a id="1329" href="M.html#1312" class="Bound">u</a><a id="1330" class="Symbol">}</a> <a id="1332" class="Symbol">{</a><a id="1333" href="M.html#1333" class="Bound">m</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="M.html#206" class="Function">ℤ⁰</a><a id="1339" class="Symbol">}</a> <a id="1341" class="Symbol">{</a><a id="1342" href="M.html#1342" class="Bound">h</a> <a id="1344" class="Symbol">:</a> <a id="1346" href="M.html#456" class="Function">M-inl</a> <a id="1352" href="M.html#1333" class="Bound">m</a> <a id="1354" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="1357" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1361" class="Symbol">.</a><a id="1362" href="Preliminaries.html#491" class="Field">fun</a> <a id="1366" href="M.html#1312" class="Bound">u</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">→</a>
              <a id="1385" href="M.html#1151" class="Function">ext</a> <a id="1389" href="M.html#1312" class="Bound">u</a> <a id="1391" href="M.html#1320" class="Bound">f</a> <a id="1393" class="Symbol">(</a><a id="1394" href="M.html#456" class="Function">M-inl</a> <a id="1400" href="M.html#1333" class="Bound">m</a><a id="1401" class="Symbol">)</a> <a id="1403" href="M.html#1342" class="Bound">h</a> <a id="1405" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1407" href="M.html#910" class="Bound">AZ</a> <a id="1410" href="M.html#1333" class="Bound">m</a>
      <a id="1418" href="M.html#1300" class="Function">ext-zero</a> <a id="1427" class="Symbol">{</a><a id="1428" class="Argument">m</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="M.html#1432" class="Bound">m</a><a id="1433" class="Symbol">}</a> <a id="1435" class="Symbol">{</a><a id="1436" class="Argument">h</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="M.html#1440" class="Bound">h</a><a id="1441" class="Symbol">}</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="1469" class="Symbol">_</a> <a id="1471" class="Symbol">_</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="1478" href="M.html#1432" class="Bound">m</a><a id="1479" class="Symbol">))</a> <a id="1482" class="Symbol">_</a>

      <a id="ifun.ext-succ"></a><a id="1491" href="M.html#1491" class="Function">ext-succ</a> <a id="1500" class="Symbol">:</a> <a id="1502" class="Symbol">{</a><a id="1503" href="M.html#1503" class="Bound">u</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1508" class="Symbol">}</a> <a id="1510" class="Symbol">(</a><a id="1511" href="M.html#1511" class="Bound">f</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="M.html#992" class="Function">pfun</a> <a id="1520" href="M.html#1503" class="Bound">u</a><a id="1521" class="Symbol">)</a> <a id="1523" class="Symbol">{</a><a id="1524" href="M.html#1524" class="Bound">m</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="M.html#209" class="Function">M</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">{</a><a id="1532" href="M.html#1532" class="Bound">h</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="1540" href="M.html#1524" class="Bound">m</a> <a id="1542" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="1545" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1549" class="Symbol">.</a><a id="1550" href="Preliminaries.html#491" class="Field">fun</a> <a id="1554" href="M.html#1503" class="Bound">u</a><a id="1555" class="Symbol">}</a> <a id="1557" class="Symbol">→</a>
              <a id="1573" href="M.html#1151" class="Function">ext</a> <a id="1577" href="M.html#1503" class="Bound">u</a> <a id="1579" href="M.html#1511" class="Bound">f</a> <a id="1581" class="Symbol">(</a><a id="1582" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="1586" href="M.html#1524" class="Bound">m</a><a id="1587" class="Symbol">)</a> <a id="1589" href="M.html#1532" class="Bound">h</a> <a id="1591" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1593" href="M.html#940" class="Bound">AS</a> <a id="1596" href="M.html#1524" class="Bound">m</a> <a id="1598" class="Symbol">(</a><a id="1599" href="M.html#1511" class="Bound">f</a> <a id="1601" href="M.html#1524" class="Bound">m</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Signs.html#1921" class="Function">lt-of-succ-lt-succ</a> <a id="1623" href="M.html#1532" class="Bound">h</a><a id="1624" class="Symbol">))</a>
      <a id="1633" href="M.html#1491" class="Function">ext-succ</a> <a id="1642" href="M.html#1642" class="Bound">f</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="1670" class="Symbol">_</a> <a id="1672" class="Symbol">_</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="1679" class="Symbol">_))</a> <a id="1683" class="Symbol">_</a>

    <a id="ifun.ext-res-eq-res-ext"></a><a id="1690" href="M.html#1690" class="Function">ext-res-eq-res-ext</a> <a id="1709" class="Symbol">:</a> <a id="1711" class="Symbol">{</a><a id="1712" href="M.html#1712" class="Bound">u</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1717" class="Symbol">}</a> <a id="1719" class="Symbol">(</a><a id="1720" href="M.html#1720" class="Bound">f</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="M.html#992" class="Function">pfun</a> <a id="1729" class="Symbol">(</a><a id="1730" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1734" class="Symbol">.</a><a id="1735" href="Preliminaries.html#491" class="Field">fun</a> <a id="1739" href="M.html#1712" class="Bound">u</a><a id="1740" class="Symbol">))</a> <a id="1743" class="Symbol">(</a><a id="1744" href="M.html#1744" class="Bound">m</a> <a id="1746" class="Symbol">:</a> <a id="1748" href="M.html#209" class="Function">M</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">(</a><a id="1752" href="M.html#1752" class="Bound">h</a> <a id="1754" class="Symbol">:</a> <a id="1756" href="M.html#1744" class="Bound">m</a> <a id="1758" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="1761" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1765" class="Symbol">.</a><a id="1766" href="Preliminaries.html#491" class="Field">fun</a> <a id="1770" href="M.html#1712" class="Bound">u</a><a id="1771" class="Symbol">)</a> <a id="1773" class="Symbol">→</a>
                        <a id="1799" href="M.html#1151" class="Function">ext</a> <a id="1803" href="M.html#1712" class="Bound">u</a> <a id="1805" class="Symbol">(</a><a id="1806" href="M.html#1048" class="Function">res</a> <a id="1810" href="M.html#1712" class="Bound">u</a> <a id="1812" href="M.html#1720" class="Bound">f</a><a id="1813" class="Symbol">)</a> <a id="1815" href="M.html#1744" class="Bound">m</a> <a id="1817" href="M.html#1752" class="Bound">h</a> <a id="1819" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1821" href="M.html#1048" class="Function">res</a> <a id="1825" class="Symbol">(</a><a id="1826" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1830" class="Symbol">.</a><a id="1831" href="Preliminaries.html#491" class="Field">fun</a> <a id="1835" href="M.html#1712" class="Bound">u</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">(</a><a id="1839" href="M.html#1151" class="Function">ext</a> <a id="1843" class="Symbol">(</a><a id="1844" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1848" class="Symbol">.</a><a id="1849" href="Preliminaries.html#491" class="Field">fun</a> <a id="1853" href="M.html#1712" class="Bound">u</a><a id="1854" class="Symbol">)</a> <a id="1856" href="M.html#1720" class="Bound">f</a><a id="1857" class="Symbol">)</a> <a id="1859" href="M.html#1744" class="Bound">m</a> <a id="1861" href="M.html#1752" class="Bound">h</a>
    <a id="1867" href="M.html#1690" class="Function">ext-res-eq-res-ext</a> <a id="1886" class="Symbol">{</a><a id="1887" href="M.html#1887" class="Bound">u</a><a id="1888" class="Symbol">}</a> <a id="1890" href="M.html#1890" class="Bound">f</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1904" href="M.html#345" class="Function">+-iso-M</a> <a id="1912" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1914" href="Preliminaries.html#1506" class="Function">+-ind</a>
      <a id="1926" class="Symbol">(λ</a> <a id="1929" href="M.html#1929" class="Bound">x</a> <a id="1931" href="M.html#1931" class="Bound">h</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="M.html#1300" class="Function">ext-zero</a> <a id="1944" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1946" href="Preliminaries.html#803" class="Function">symm</a> <a id="1951" href="M.html#1300" class="Function">ext-zero</a><a id="1959" class="Symbol">)</a>
      <a id="1967" class="Symbol">(λ</a> <a id="1970" href="M.html#1970" class="Bound">x</a> <a id="1972" href="M.html#1972" class="Bound">h</a> <a id="1974" class="Symbol">→</a> <a id="1976" href="M.html#1491" class="Function">ext-succ</a> <a id="1985" class="Symbol">_</a> <a id="1987" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1989" href="Preliminaries.html#864" class="Function">ap</a> <a id="1992" class="Symbol">(</a><a id="1993" href="M.html#940" class="Bound">AS</a> <a id="1996" class="Symbol">_</a> <a id="1998" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2000" href="M.html#1890" class="Bound">f</a> <a id="2002" class="Symbol">_)</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Signs.html#2302" class="Function">lt-prop</a> <a id="2014" class="Symbol">_</a> <a id="2016" class="Symbol">_)</a> <a id="2019" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="2021" href="Preliminaries.html#803" class="Function">symm</a> <a id="2026" class="Symbol">(</a><a id="2027" href="M.html#1491" class="Function">ext-succ</a> <a id="2036" class="Symbol">_))</a>

    <a id="2045" class="Comment">-- This is the only place where we use funext.</a>
    <a id="ifun.pfun-eq"></a><a id="2096" href="M.html#2096" class="Function">pfun-eq</a> <a id="2104" class="Symbol">:</a> <a id="2106" class="Symbol">{</a><a id="2107" href="M.html#2107" class="Bound">u</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2112" class="Symbol">}</a> <a id="2114" class="Symbol">{</a><a id="2115" href="M.html#2115" class="Bound">f</a> <a id="2117" href="M.html#2117" class="Bound">g</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="M.html#992" class="Function">pfun</a> <a id="2126" href="M.html#2107" class="Bound">u</a><a id="2127" class="Symbol">}</a> <a id="2129" class="Symbol">→</a> <a id="2131" class="Symbol">((</a><a id="2133" href="M.html#2133" class="Bound">m</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="M.html#209" class="Function">M</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">(</a><a id="2141" href="M.html#2141" class="Bound">h</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="M.html#2133" class="Bound">m</a> <a id="2147" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="2150" href="M.html#2107" class="Bound">u</a><a id="2151" class="Symbol">)</a> <a id="2153" class="Symbol">→</a> <a id="2155" href="M.html#2115" class="Bound">f</a> <a id="2157" href="M.html#2133" class="Bound">m</a> <a id="2159" href="M.html#2141" class="Bound">h</a> <a id="2161" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2163" href="M.html#2117" class="Bound">g</a> <a id="2165" href="M.html#2133" class="Bound">m</a> <a id="2167" href="M.html#2141" class="Bound">h</a><a id="2168" class="Symbol">)</a> <a id="2170" class="Symbol">→</a>
                      <a id="2194" href="M.html#2115" class="Bound">f</a> <a id="2196" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2198" href="M.html#2117" class="Bound">g</a>
    <a id="2204" href="M.html#2096" class="Function">pfun-eq</a> <a id="2212" href="M.html#2212" class="Bound">p</a> <a id="2214" class="Symbol">=</a> <a id="2216" href="Preliminaries.html#629" class="Postulate">funext</a> <a id="2223" class="Symbol">λ</a> <a id="2225" href="M.html#2225" class="Bound">m</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Preliminaries.html#629" class="Postulate">funext</a> <a id="2236" class="Symbol">λ</a> <a id="2238" href="M.html#2238" class="Bound">h</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="M.html#2212" class="Bound">p</a> <a id="2244" href="M.html#2225" class="Bound">m</a> <a id="2246" href="M.html#2238" class="Bound">h</a>

    <a id="ifun.inductive-fun"></a><a id="2253" href="M.html#2253" class="Function">inductive-fun</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Set</a>
    <a id="2281" href="M.html#2253" class="Function">inductive-fun</a> <a id="2295" href="M.html#2295" class="Bound">u</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="RollingRule.html#54" class="Function">fix</a> <a id="2303" class="Symbol">(</a><a id="2304" href="M.html#1048" class="Function">res</a> <a id="2308" href="M.html#2295" class="Bound">u</a> <a id="2310" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2312" href="M.html#1151" class="Function">ext</a> <a id="2316" href="M.html#2295" class="Bound">u</a><a id="2317" class="Symbol">)</a>

    <a id="ifun.zero-indfun"></a><a id="2324" href="M.html#2324" class="Function">zero-indfun</a> <a id="2336" class="Symbol">:</a> <a id="2338" href="M.html#2253" class="Function">inductive-fun</a> <a id="2352" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a>
    <a id="2360" href="M.html#2324" class="Function">zero-indfun</a> <a id="2372" class="Symbol">.</a><a id="2373" href="Preliminaries.html#391" class="Field">fst</a> <a id="2377" href="M.html#2377" class="Bound">m</a> <a id="2379" href="M.html#2379" class="Bound">h</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Preliminaries.html#6222" class="Function">exfalso</a> <a id="2391" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="2393" href="Signs.html#2170" class="Function">lt-zero-nonneg-disj</a> <a id="2413" href="M.html#2379" class="Bound">h</a> <a id="2415" class="Symbol">(</a><a id="2416" href="M.html#2377" class="Bound">m</a> <a id="2418" class="Symbol">.</a><a id="2419" href="Preliminaries.html#403" class="Field">snd</a><a id="2422" class="Symbol">)</a>
    <a id="2428" href="M.html#2324" class="Function">zero-indfun</a> <a id="2440" class="Symbol">.</a><a id="2441" href="Preliminaries.html#403" class="Field">snd</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="M.html#2096" class="Function">pfun-eq</a> <a id="2455" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="2457" class="Symbol">λ</a> <a id="2459" href="M.html#2459" class="Bound">m</a> <a id="2461" href="M.html#2461" class="Bound">h</a> <a id="2463" class="Symbol">→</a> <a id="2465" href="Preliminaries.html#6222" class="Function">exfalso</a> <a id="2473" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="2475" href="Signs.html#2170" class="Function">lt-zero-nonneg-disj</a> <a id="2495" href="M.html#2461" class="Bound">h</a> <a id="2497" class="Symbol">(</a><a id="2498" href="M.html#2459" class="Bound">m</a> <a id="2500" class="Symbol">.</a><a id="2501" href="Preliminaries.html#403" class="Field">snd</a><a id="2504" class="Symbol">)</a>

    <a id="2511" class="Keyword">abstract</a>
      <a id="ifun.ind-succ"></a><a id="2526" href="M.html#2526" class="Function">ind-succ</a> <a id="2535" class="Symbol">:</a> <a id="2537" class="Symbol">{</a><a id="2538" href="M.html#2538" class="Bound">u</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2543" class="Symbol">}</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="M.html#2253" class="Function">inductive-fun</a> <a id="2561" href="M.html#2538" class="Bound">u</a> <a id="2563" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2565" href="M.html#2253" class="Function">inductive-fun</a> <a id="2579" class="Symbol">(</a><a id="2580" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="2584" class="Symbol">.</a><a id="2585" href="Preliminaries.html#491" class="Field">fun</a> <a id="2589" href="M.html#2538" class="Bound">u</a><a id="2590" class="Symbol">)</a>
      <a id="2598" href="M.html#2526" class="Function">ind-succ</a> <a id="2607" class="Symbol">{</a><a id="2608" href="M.html#2608" class="Bound">u</a><a id="2609" class="Symbol">}</a> <a id="2611" class="Symbol">=</a> <a id="2613" href="RollingRule.html#1221" class="Function">fix-congr</a> <a id="2623" class="Symbol">(λ</a> <a id="2626" href="M.html#2626" class="Bound">f</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="M.html#2096" class="Function">pfun-eq</a> <a id="2638" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="2640" href="M.html#1690" class="Function">ext-res-eq-res-ext</a> <a id="2659" href="M.html#2626" class="Bound">f</a><a id="2660" class="Symbol">)</a> <a id="2662" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2665" href="RollingRule.html#187" class="Function">rolling-rule</a> <a id="2678" class="Symbol">(</a><a id="2679" href="M.html#1151" class="Function">ext</a> <a id="2683" href="M.html#2608" class="Bound">u</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">(</a><a id="2687" href="M.html#1048" class="Function">res</a> <a id="2691" href="M.html#2608" class="Bound">u</a><a id="2692" class="Symbol">)</a>

      <a id="ifun.ind-succ-S"></a><a id="2701" href="M.html#2701" class="Function">ind-succ-S</a> <a id="2712" class="Symbol">:</a> <a id="2714" class="Symbol">{</a><a id="2715" href="M.html#2715" class="Bound">u</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">{</a><a id="2723" href="M.html#2723" class="Bound">fi</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="M.html#2253" class="Function">inductive-fun</a> <a id="2742" href="M.html#2715" class="Bound">u</a><a id="2743" class="Symbol">}</a> <a id="2745" class="Symbol">{</a><a id="2746" href="M.html#2746" class="Bound">m</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="M.html#209" class="Function">M</a><a id="2751" class="Symbol">}</a> <a id="2753" class="Symbol">{</a><a id="2754" href="M.html#2754" class="Bound">h</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="2762" href="M.html#2746" class="Bound">m</a> <a id="2764" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="2767" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="2771" class="Symbol">.</a><a id="2772" href="Preliminaries.html#491" class="Field">fun</a> <a id="2776" href="M.html#2715" class="Bound">u</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Symbol">→</a>
                   <a id="2800" href="M.html#2526" class="Function">ind-succ</a> <a id="2809" class="Symbol">.</a><a id="2810" href="Preliminaries.html#491" class="Field">fun</a> <a id="2814" href="M.html#2723" class="Bound">fi</a> <a id="2817" class="Symbol">.</a><a id="2818" href="Preliminaries.html#391" class="Field">fst</a> <a id="2822" class="Symbol">(</a><a id="2823" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="2827" href="M.html#2746" class="Bound">m</a><a id="2828" class="Symbol">)</a> <a id="2830" href="M.html#2754" class="Bound">h</a> <a id="2832" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2834" href="M.html#940" class="Bound">AS</a> <a id="2837" href="M.html#2746" class="Bound">m</a> <a id="2839" class="Symbol">(</a><a id="2840" href="M.html#2723" class="Bound">fi</a> <a id="2843" class="Symbol">.</a><a id="2844" href="Preliminaries.html#391" class="Field">fst</a> <a id="2848" href="M.html#2746" class="Bound">m</a> <a id="2850" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="2852" href="Signs.html#1921" class="Function">lt-of-succ-lt-succ</a> <a id="2871" href="M.html#2754" class="Bound">h</a><a id="2872" class="Symbol">)</a>
      <a id="2880" href="M.html#2701" class="Function">ind-succ-S</a> <a id="2891" class="Symbol">{</a><a id="2892" class="Argument">fi</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="M.html#2897" class="Bound">fi</a><a id="2899" class="Symbol">}</a> <a id="2901" class="Symbol">=</a> <a id="2903" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="2922" class="Symbol">(</a><a id="2923" href="RollingRule.html#993" class="Function">rolling-rule-fun</a> <a id="2940" class="Symbol">_</a> <a id="2942" class="Symbol">_</a> <a id="2944" class="Symbol">_)</a> <a id="2947" class="Symbol">_)</a> <a id="2950" class="Symbol">_</a> <a id="2952" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="2954" href="M.html#1491" class="Function">ext-succ</a> <a id="2963" class="Symbol">(</a><a id="2964" href="M.html#2897" class="Bound">fi</a> <a id="2967" class="Symbol">.</a><a id="2968" href="Preliminaries.html#391" class="Field">fst</a><a id="2971" class="Symbol">)</a>

    <a id="ifun.indfun-Z"></a><a id="2978" href="M.html#2978" class="Function">indfun-Z</a> <a id="2987" class="Symbol">:</a> <a id="2989" class="Symbol">{</a><a id="2990" href="M.html#2990" class="Bound">u</a> <a id="2992" class="Symbol">:</a> <a id="2994" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2995" class="Symbol">}</a> <a id="2997" class="Symbol">{</a><a id="2998" href="M.html#2998" class="Bound">m</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="M.html#206" class="Function">ℤ⁰</a><a id="3004" class="Symbol">}</a> <a id="3006" class="Symbol">(</a><a id="3007" href="M.html#3007" class="Bound">fi</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="M.html#2253" class="Function">inductive-fun</a> <a id="3026" href="M.html#2990" class="Bound">u</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">{</a><a id="3030" href="M.html#3030" class="Bound">h</a> <a id="3032" class="Symbol">:</a> <a id="3034" href="M.html#456" class="Function">M-inl</a> <a id="3040" href="M.html#2998" class="Bound">m</a> <a id="3042" href="M.html#629" class="Function Operator">&lt;&#39;</a> <a id="3045" href="M.html#2990" class="Bound">u</a><a id="3046" class="Symbol">}</a> <a id="3048" class="Symbol">→</a>
               <a id="3065" href="M.html#3007" class="Bound">fi</a> <a id="3068" class="Symbol">.</a><a id="3069" href="Preliminaries.html#391" class="Field">fst</a> <a id="3073" class="Symbol">(</a><a id="3074" href="M.html#456" class="Function">M-inl</a> <a id="3080" href="M.html#2998" class="Bound">m</a><a id="3081" class="Symbol">)</a> <a id="3083" href="M.html#3030" class="Bound">h</a> <a id="3085" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3087" href="M.html#910" class="Bound">AZ</a> <a id="3090" href="M.html#2998" class="Bound">m</a>
    <a id="3096" href="M.html#2978" class="Function">indfun-Z</a> <a id="3105" class="Symbol">{</a><a id="3106" href="M.html#3106" class="Bound">u</a><a id="3107" class="Symbol">}</a> <a id="3109" class="Symbol">{</a><a id="3110" href="M.html#3110" class="Bound">m</a><a id="3111" class="Symbol">}</a> <a id="3113" href="M.html#3113" class="Bound">fi</a> <a id="3116" class="Symbol">{</a><a id="3117" href="M.html#3117" class="Bound">h</a><a id="3118" class="Symbol">}</a> <a id="3120" class="Symbol">=</a> <a id="3122" href="Preliminaries.html#941" class="Function">transport</a> <a id="3132" class="Symbol">(λ</a> <a id="3135" href="M.html#3135" class="Bound">g</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="M.html#3135" class="Bound">g</a> <a id="3141" class="Symbol">(</a><a id="3142" href="M.html#456" class="Function">M-inl</a> <a id="3148" href="M.html#3110" class="Bound">m</a><a id="3149" class="Symbol">)</a> <a id="3151" href="M.html#3117" class="Bound">h</a> <a id="3153" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3155" href="M.html#910" class="Bound">AZ</a> <a id="3158" href="M.html#3110" class="Bound">m</a><a id="3159" class="Symbol">)</a> <a id="3161" href="M.html#1300" class="Function">ext-zero</a> <a id="3170" class="Symbol">(</a><a id="3171" href="M.html#3113" class="Bound">fi</a> <a id="3174" class="Symbol">.</a><a id="3175" href="Preliminaries.html#403" class="Field">snd</a><a id="3178" class="Symbol">)</a>

    <a id="ifun.ifun-alg"></a><a id="3185" href="M.html#3185" class="Function">ifun-alg</a> <a id="3194" class="Symbol">:</a> <a id="3196" href="IntegerAlgebra.html#263" class="Record">DIntAlg</a> <a id="3204" href="IntegerAlgebra.html#796" class="Postulate">ℤ-alg</a> <a id="3210" href="M.html#2253" class="Function">inductive-fun</a>
    <a id="3228" href="M.html#3185" class="Function">ifun-alg</a> <a id="3237" class="Symbol">.</a><a id="3238" href="IntegerAlgebra.html#340" class="Field">DIntAlg.S</a> <a id="3248" class="Symbol">=</a> <a id="3250" href="M.html#2526" class="Function">ind-succ</a>
    <a id="3263" href="M.html#3185" class="Function">ifun-alg</a> <a id="3272" class="Symbol">.</a><a id="3273" href="IntegerAlgebra.html#381" class="Field">DIntAlg.Z</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="M.html#2324" class="Function">zero-indfun</a>

    <a id="ifun.M-ind-aux"></a><a id="3302" href="M.html#3302" class="Function">M-ind-aux</a> <a id="3312" class="Symbol">:</a> <a id="3314" class="Symbol">(</a><a id="3315" href="M.html#3315" class="Bound">u</a> <a id="3317" class="Symbol">:</a> <a id="3319" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="M.html#2253" class="Function">inductive-fun</a> <a id="3338" href="M.html#3315" class="Bound">u</a>
    <a id="3344" href="M.html#3302" class="Function">M-ind-aux</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="3362" href="M.html#3185" class="Function">ifun-alg</a>

  <a id="3374" class="Keyword">abstract</a>
    <a id="ifun.M-ind"></a><a id="3387" href="M.html#3387" class="Function">M-ind</a> <a id="3393" class="Symbol">:</a> <a id="3395" class="Symbol">(</a><a id="3396" href="M.html#3396" class="Bound">m</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="M.html#209" class="Function">M</a><a id="3401" class="Symbol">)</a> <a id="3403" class="Symbol">→</a> <a id="3405" href="M.html#896" class="Bound">A</a> <a id="3407" href="M.html#3396" class="Bound">m</a>
    <a id="3413" href="M.html#3387" class="Function">M-ind</a> <a id="3419" href="M.html#3419" class="Bound">m</a> <a id="3421" class="Symbol">=</a> <a id="3423" href="M.html#3302" class="Function">M-ind-aux</a> <a id="3433" class="Symbol">(</a><a id="3434" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="3438" href="M.html#3419" class="Bound">m</a> <a id="3440" class="Symbol">.</a><a id="3441" href="Preliminaries.html#391" class="Field">fst</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">.</a><a id="3447" href="Preliminaries.html#391" class="Field">fst</a> <a id="3451" href="M.html#3419" class="Bound">m</a> <a id="3453" href="Signs.html#2038" class="Function">lt-succ-self</a>

    <a id="ifun.M-ind-zero"></a><a id="3471" href="M.html#3471" class="Function">M-ind-zero</a> <a id="3482" class="Symbol">:</a> <a id="3484" class="Symbol">{</a><a id="3485" href="M.html#3485" class="Bound">m</a> <a id="3487" class="Symbol">:</a> <a id="3489" href="M.html#206" class="Function">ℤ⁰</a><a id="3491" class="Symbol">}</a> <a id="3493" class="Symbol">→</a> <a id="3495" href="M.html#3387" class="Function">M-ind</a> <a id="3501" class="Symbol">(</a><a id="3502" href="M.html#456" class="Function">M-inl</a> <a id="3508" href="M.html#3485" class="Bound">m</a><a id="3509" class="Symbol">)</a> <a id="3511" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3513" href="M.html#910" class="Bound">AZ</a> <a id="3516" href="M.html#3485" class="Bound">m</a>
    <a id="3522" href="M.html#3471" class="Function">M-ind-zero</a> <a id="3533" class="Symbol">=</a> <a id="3535" href="M.html#2978" class="Function">indfun-Z</a> <a id="3544" class="Symbol">(</a><a id="3545" href="M.html#3302" class="Function">M-ind-aux</a> <a id="3555" class="Symbol">_)</a>

    <a id="ifun.M-ind-succ"></a><a id="3563" href="M.html#3563" class="Function">M-ind-succ</a> <a id="3574" class="Symbol">:</a> <a id="3576" class="Symbol">(</a><a id="3577" href="M.html#3577" class="Bound">m</a> <a id="3579" class="Symbol">:</a> <a id="3581" href="M.html#209" class="Function">M</a><a id="3582" class="Symbol">)</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="M.html#3387" class="Function">M-ind</a> <a id="3592" class="Symbol">(</a><a id="3593" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="3597" href="M.html#3577" class="Bound">m</a><a id="3598" class="Symbol">)</a> <a id="3600" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3602" href="M.html#940" class="Bound">AS</a> <a id="3605" href="M.html#3577" class="Bound">m</a> <a id="3607" class="Symbol">(</a><a id="3608" href="M.html#3387" class="Function">M-ind</a> <a id="3614" href="M.html#3577" class="Bound">m</a><a id="3615" class="Symbol">)</a>
    <a id="3621" href="M.html#3563" class="Function">M-ind-succ</a> <a id="3632" href="M.html#3632" class="Bound">m</a> <a id="3634" class="Symbol">=</a> <a id="3636" href="Preliminaries.html#864" class="Function">ap</a> <a id="3639" class="Symbol">(λ</a> <a id="3642" href="M.html#3642" class="Bound">fi</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="M.html#3642" class="Bound">fi</a> <a id="3650" class="Symbol">.</a><a id="3651" href="Preliminaries.html#391" class="Field">fst</a> <a id="3655" class="Symbol">(</a><a id="3656" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="3660" href="M.html#3632" class="Bound">m</a><a id="3661" class="Symbol">)</a> <a id="3663" href="Signs.html#2038" class="Function">lt-succ-self</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">(</a><a id="3678" href="IntegerAlgebra.html#1077" class="Function">ℤ-ind-S</a> <a id="3686" href="M.html#3185" class="Function">ifun-alg</a> <a id="3695" class="Symbol">(</a><a id="3696" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="3700" href="M.html#3632" class="Bound">m</a> <a id="3702" class="Symbol">.</a><a id="3703" href="Preliminaries.html#391" class="Field">fst</a><a id="3706" class="Symbol">))</a> <a id="3709" href="Preliminaries.html#731" class="Function Operator">•</a>
                   <a id="3730" href="M.html#2701" class="Function">ind-succ-S</a> <a id="3741" href="Preliminaries.html#731" class="Function Operator">•</a>
                   <a id="3762" href="Preliminaries.html#864" class="Function">ap</a> <a id="3765" class="Symbol">(</a><a id="3766" href="M.html#940" class="Bound">AS</a> <a id="3769" href="M.html#3632" class="Bound">m</a> <a id="3771" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="3773" href="M.html#3302" class="Function">M-ind-aux</a> <a id="3783" class="Symbol">(</a><a id="3784" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="3788" href="M.html#3632" class="Bound">m</a> <a id="3790" class="Symbol">.</a><a id="3791" href="Preliminaries.html#391" class="Field">fst</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">.</a><a id="3797" href="Preliminaries.html#391" class="Field">fst</a> <a id="3801" href="M.html#3632" class="Bound">m</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Signs.html#2302" class="Function">lt-prop</a> <a id="3813" class="Symbol">_</a> <a id="3815" class="Symbol">_)</a>
</pre></body></html>

==> anc/NatAlgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>NatAlgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="NatAlgebra.html" class="Module">NatAlgebra</a> <a id="19" class="Keyword">where</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="53" class="Keyword">record</a> <a id="NatAlg"></a><a id="60" href="NatAlgebra.html#60" class="Record">NatAlg</a> <a id="67" class="Symbol">(</a><a id="68" href="NatAlgebra.html#68" class="Bound">X</a> <a id="70" class="Symbol">:</a> <a id="72" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="75" class="Symbol">)</a> <a id="77" class="Symbol">:</a> <a id="79" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="83" class="Keyword">where</a>
  <a id="91" class="Keyword">field</a>
    <a id="NatAlg.S"></a><a id="101" href="NatAlgebra.html#101" class="Field">S</a> <a id="103" class="Symbol">:</a> <a id="105" href="NatAlgebra.html#68" class="Bound">X</a> <a id="107" class="Symbol">→</a> <a id="109" href="NatAlgebra.html#68" class="Bound">X</a>
    <a id="NatAlg.Z"></a><a id="115" href="NatAlgebra.html#115" class="Field">Z</a> <a id="117" class="Symbol">:</a> <a id="119" href="NatAlgebra.html#68" class="Bound">X</a>

<a id="122" class="Keyword">module</a> <a id="129" href="NatAlgebra.html#129" class="Module">_</a> <a id="131" class="Symbol">{</a><a id="132" href="NatAlgebra.html#132" class="Bound">X</a> <a id="134" class="Symbol">:</a> <a id="136" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="139" class="Symbol">}</a> <a id="141" class="Symbol">(</a><a id="142" href="NatAlgebra.html#142" class="Bound">X-alg</a> <a id="148" class="Symbol">:</a> <a id="150" href="NatAlgebra.html#60" class="Record">NatAlg</a> <a id="157" href="NatAlgebra.html#132" class="Bound">X</a><a id="158" class="Symbol">)</a> <a id="160" class="Keyword">where</a>
  <a id="168" class="Keyword">private</a> <a id="176" class="Keyword">module</a> <a id="183" href="NatAlgebra.html#183" class="Module">X</a> <a id="185" class="Symbol">=</a> <a id="187" href="NatAlgebra.html#60" class="Module">NatAlg</a> <a id="194" href="NatAlgebra.html#142" class="Bound">X-alg</a>

  <a id="203" class="Keyword">record</a> <a id="210" href="NatAlgebra.html#210" class="Record">DNatAlg</a> <a id="218" class="Symbol">(</a><a id="219" href="NatAlgebra.html#219" class="Bound">Y</a> <a id="221" class="Symbol">:</a> <a id="223" href="NatAlgebra.html#132" class="Bound">X</a> <a id="225" class="Symbol">→</a> <a id="227" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="230" class="Symbol">)</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="238" class="Keyword">where</a>
    <a id="248" class="Keyword">field</a>
      <a id="260" href="NatAlgebra.html#260" class="Field">S</a> <a id="262" class="Symbol">:</a> <a id="264" class="Symbol">{</a><a id="265" href="NatAlgebra.html#265" class="Bound">x</a> <a id="267" class="Symbol">:</a> <a id="269" href="NatAlgebra.html#132" class="Bound">X</a><a id="270" class="Symbol">}</a> <a id="272" class="Symbol">→</a> <a id="274" href="NatAlgebra.html#219" class="Bound">Y</a> <a id="276" href="NatAlgebra.html#265" class="Bound">x</a> <a id="278" class="Symbol">→</a> <a id="280" href="NatAlgebra.html#219" class="Bound">Y</a> <a id="282" class="Symbol">(</a><a id="283" href="NatAlgebra.html#101" class="Field">X.S</a> <a id="287" href="NatAlgebra.html#265" class="Bound">x</a><a id="288" class="Symbol">)</a>
      <a id="296" href="NatAlgebra.html#296" class="Field">Z</a> <a id="298" class="Symbol">:</a> <a id="300" href="NatAlgebra.html#219" class="Bound">Y</a> <a id="302" href="NatAlgebra.html#115" class="Field">X.Z</a>

  <a id="309" class="Keyword">module</a> <a id="316" href="NatAlgebra.html#316" class="Module">_</a> <a id="318" class="Symbol">{</a><a id="319" href="NatAlgebra.html#319" class="Bound">Y</a> <a id="321" class="Symbol">:</a> <a id="323" href="NatAlgebra.html#132" class="Bound">X</a> <a id="325" class="Symbol">→</a> <a id="327" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="330" class="Symbol">}</a> <a id="332" class="Symbol">(</a><a id="333" href="NatAlgebra.html#333" class="Bound">Y-alg</a> <a id="339" class="Symbol">:</a> <a id="341" href="NatAlgebra.html#210" class="Record">DNatAlg</a> <a id="349" href="NatAlgebra.html#319" class="Bound">Y</a><a id="350" class="Symbol">)</a> <a id="352" class="Keyword">where</a>
    <a id="362" class="Keyword">private</a> <a id="370" class="Keyword">module</a> <a id="377" href="NatAlgebra.html#377" class="Module">Y</a> <a id="379" class="Symbol">=</a> <a id="381" href="NatAlgebra.html#210" class="Module">DNatAlg</a> <a id="389" href="NatAlgebra.html#333" class="Bound">Y-alg</a>

    <a id="400" class="Keyword">record</a> <a id="407" href="NatAlgebra.html#407" class="Record">NSec</a> <a id="412" class="Symbol">:</a> <a id="414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="418" class="Keyword">where</a>
      <a id="430" class="Keyword">field</a>
        <a id="444" href="NatAlgebra.html#444" class="Field">on-C</a> <a id="449" class="Symbol">:</a> <a id="451" class="Symbol">(</a><a id="452" href="NatAlgebra.html#452" class="Bound">x</a> <a id="454" class="Symbol">:</a> <a id="456" href="NatAlgebra.html#132" class="Bound">X</a><a id="457" class="Symbol">)</a> <a id="459" class="Symbol">→</a> <a id="461" href="NatAlgebra.html#319" class="Bound">Y</a> <a id="463" href="NatAlgebra.html#452" class="Bound">x</a>
        <a id="473" href="NatAlgebra.html#473" class="Field">on-S</a> <a id="478" class="Symbol">:</a> <a id="480" class="Symbol">(</a><a id="481" href="NatAlgebra.html#481" class="Bound">x</a> <a id="483" class="Symbol">:</a> <a id="485" href="NatAlgebra.html#132" class="Bound">X</a><a id="486" class="Symbol">)</a> <a id="488" class="Symbol">→</a> <a id="490" href="NatAlgebra.html#444" class="Field">on-C</a> <a id="495" class="Symbol">(</a><a id="496" href="NatAlgebra.html#101" class="Field">X.S</a> <a id="500" href="NatAlgebra.html#481" class="Bound">x</a><a id="501" class="Symbol">)</a> <a id="503" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="505" href="NatAlgebra.html#260" class="Field">Y.S</a> <a id="509" class="Symbol">(</a><a id="510" href="NatAlgebra.html#444" class="Field">on-C</a> <a id="515" href="NatAlgebra.html#481" class="Bound">x</a><a id="516" class="Symbol">)</a>
        <a id="526" href="NatAlgebra.html#526" class="Field">on-Z</a> <a id="531" class="Symbol">:</a> <a id="533" href="NatAlgebra.html#444" class="Field">on-C</a> <a id="538" href="NatAlgebra.html#115" class="Field">X.Z</a> <a id="542" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="544" href="NatAlgebra.html#296" class="Field">Y.Z</a>

    <a id="553" href="NatAlgebra.html#553" class="Function">Σ-alg</a> <a id="559" class="Symbol">:</a> <a id="561" href="NatAlgebra.html#60" class="Record">NatAlg</a> <a id="568" class="Symbol">(</a><a id="569" href="Preliminaries.html#323" class="Record">Σ</a> <a id="571" href="NatAlgebra.html#132" class="Bound">X</a> <a id="573" href="NatAlgebra.html#319" class="Bound">Y</a><a id="574" class="Symbol">)</a>
    <a id="580" href="NatAlgebra.html#553" class="Function">Σ-alg</a> <a id="586" class="Symbol">.</a><a id="587" href="NatAlgebra.html#101" class="Field">NatAlg.S</a> <a id="596" href="NatAlgebra.html#596" class="Bound">x</a> <a id="598" class="Symbol">.</a><a id="599" href="Preliminaries.html#391" class="Field">fst</a> <a id="603" class="Symbol">=</a> <a id="605" href="NatAlgebra.html#101" class="Field">X.S</a> <a id="609" class="Symbol">(</a><a id="610" href="NatAlgebra.html#596" class="Bound">x</a> <a id="612" class="Symbol">.</a><a id="613" href="Preliminaries.html#391" class="Field">fst</a><a id="616" class="Symbol">)</a>
    <a id="622" href="NatAlgebra.html#553" class="Function">Σ-alg</a> <a id="628" class="Symbol">.</a><a id="629" href="NatAlgebra.html#101" class="Field">NatAlg.S</a> <a id="638" href="NatAlgebra.html#638" class="Bound">x</a> <a id="640" class="Symbol">.</a><a id="641" href="Preliminaries.html#403" class="Field">snd</a> <a id="645" class="Symbol">=</a> <a id="647" href="NatAlgebra.html#260" class="Field">Y.S</a> <a id="651" class="Symbol">(</a><a id="652" href="NatAlgebra.html#638" class="Bound">x</a> <a id="654" class="Symbol">.</a><a id="655" href="Preliminaries.html#403" class="Field">snd</a><a id="658" class="Symbol">)</a>
    <a id="664" href="NatAlgebra.html#553" class="Function">Σ-alg</a> <a id="670" class="Symbol">.</a><a id="671" href="NatAlgebra.html#115" class="Field">NatAlg.Z</a> <a id="680" class="Symbol">=</a> <a id="682" class="Symbol">(</a><a id="683" href="NatAlgebra.html#115" class="Field">X.Z</a> <a id="687" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="689" href="NatAlgebra.html#296" class="Field">Y.Z</a><a id="692" class="Symbol">)</a>
</pre></body></html>

==> anc/Naturals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Naturals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Naturals.html" class="Module">Naturals</a> <a id="17" class="Keyword">where</a>

<a id="24" class="Keyword">open</a> <a id="29" class="Keyword">import</a> <a id="36" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="50" class="Keyword">open</a> <a id="55" class="Keyword">import</a> <a id="62" href="Equivalences.html" class="Module">Equivalences</a>
<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="NatAlgebra.html" class="Module">NatAlgebra</a>
<a id="98" class="Keyword">open</a> <a id="103" class="Keyword">import</a> <a id="110" href="M.html" class="Module">M</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="RollingRule.html" class="Module">RollingRule</a>

<a id="137" class="Keyword">private</a> <a id="145" class="Keyword">module</a> <a id="Rect"></a><a id="152" href="Naturals.html#152" class="Module">Rect</a> <a id="157" class="Symbol">=</a> <a id="159" href="M.html#890" class="Module">ifun</a> <a id="164" class="Symbol">(λ</a> <a id="167" href="Naturals.html#167" class="Bound">_</a> <a id="169" class="Symbol">→</a> <a id="171" href="M.html#209" class="Function">M</a><a id="172" class="Symbol">)</a> <a id="174" class="Symbol">(λ</a> <a id="177" href="Naturals.html#177" class="Bound">_</a> <a id="179" class="Symbol">→</a> <a id="181" href="NatAlgebra.html#115" class="Function">M.Z</a><a id="184" class="Symbol">)</a> <a id="186" class="Symbol">(λ</a> <a id="189" href="Naturals.html#189" class="Bound">_</a> <a id="191" class="Symbol">→</a> <a id="193" href="NatAlgebra.html#101" class="Function">M.S</a><a id="196" class="Symbol">)</a>

<a id="rectify"></a><a id="199" href="Naturals.html#199" class="Function">rectify</a> <a id="207" class="Symbol">:</a> <a id="209" href="M.html#209" class="Function">M</a> <a id="211" class="Symbol">→</a> <a id="213" href="M.html#209" class="Function">M</a>
<a id="215" href="Naturals.html#199" class="Function">rectify</a> <a id="223" class="Symbol">=</a> <a id="225" href="M.html#3387" class="Function">Rect.M-ind</a>

<a id="rectify-Z"></a><a id="237" href="Naturals.html#237" class="Function">rectify-Z</a> <a id="247" class="Symbol">:</a> <a id="249" class="Symbol">{</a><a id="250" href="Naturals.html#250" class="Bound">m</a> <a id="252" class="Symbol">:</a> <a id="254" href="M.html#206" class="Function">ℤ⁰</a><a id="256" class="Symbol">}</a> <a id="258" class="Symbol">→</a> <a id="260" href="Naturals.html#199" class="Function">rectify</a> <a id="268" class="Symbol">(</a><a id="269" href="M.html#456" class="Function">M-inl</a> <a id="275" href="Naturals.html#250" class="Bound">m</a><a id="276" class="Symbol">)</a> <a id="278" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="280" href="NatAlgebra.html#115" class="Function">M.Z</a>
<a id="284" href="Naturals.html#237" class="Function">rectify-Z</a> <a id="294" class="Symbol">=</a> <a id="296" href="M.html#3471" class="Function">Rect.M-ind-zero</a>

<a id="rectify-succ"></a><a id="313" href="Naturals.html#313" class="Function">rectify-succ</a> <a id="326" class="Symbol">:</a> <a id="328" class="Symbol">{</a><a id="329" href="Naturals.html#329" class="Bound">m</a> <a id="331" class="Symbol">:</a> <a id="333" href="M.html#209" class="Function">M</a><a id="334" class="Symbol">}</a> <a id="336" class="Symbol">→</a> <a id="338" href="Naturals.html#199" class="Function">rectify</a> <a id="346" class="Symbol">(</a><a id="347" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="351" href="Naturals.html#329" class="Bound">m</a><a id="352" class="Symbol">)</a> <a id="354" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="356" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="360" class="Symbol">(</a><a id="361" href="Naturals.html#199" class="Function">rectify</a> <a id="369" href="Naturals.html#329" class="Bound">m</a><a id="370" class="Symbol">)</a>
<a id="372" href="Naturals.html#313" class="Function">rectify-succ</a> <a id="385" class="Symbol">=</a> <a id="387" href="M.html#3563" class="Function">Rect.M-ind-succ</a> <a id="403" class="Symbol">_</a>

<a id="N"></a><a id="406" href="Naturals.html#406" class="Function">N</a> <a id="408" class="Symbol">:</a> <a id="410" href="M.html#209" class="Function">M</a> <a id="412" class="Symbol">→</a> <a id="414" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="418" href="Naturals.html#406" class="Function">N</a> <a id="420" href="Naturals.html#420" class="Bound">m</a> <a id="422" class="Symbol">=</a> <a id="424" href="Naturals.html#199" class="Function">rectify</a> <a id="432" href="Naturals.html#420" class="Bound">m</a> <a id="434" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="436" href="Naturals.html#420" class="Bound">m</a>

<a id="439" class="Comment">-- The type of fixpoints of &#39;rectify&#39;.</a>
<a id="ℕ"></a><a id="478" href="Naturals.html#478" class="Function">ℕ</a> <a id="480" class="Symbol">:</a> <a id="482" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="486" href="Naturals.html#478" class="Function">ℕ</a> <a id="488" class="Symbol">=</a> <a id="490" href="Preliminaries.html#323" class="Record">Σ</a> <a id="492" href="M.html#209" class="Function">M</a> <a id="494" href="Naturals.html#406" class="Function">N</a>

<a id="N-zero"></a><a id="497" href="Naturals.html#497" class="Function">N-zero</a> <a id="504" class="Symbol">:</a> <a id="506" class="Symbol">{</a><a id="507" href="Naturals.html#507" class="Bound">m</a> <a id="509" class="Symbol">:</a> <a id="511" href="M.html#206" class="Function">ℤ⁰</a><a id="513" class="Symbol">}</a> <a id="515" class="Symbol">→</a> <a id="517" class="Symbol">(</a><a id="518" href="M.html#499" class="Function">ℤ⁰-zero</a> <a id="526" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="528" href="Naturals.html#507" class="Bound">m</a><a id="529" class="Symbol">)</a> <a id="531" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="533" href="Naturals.html#406" class="Function">N</a> <a id="535" class="Symbol">(</a><a id="536" href="M.html#456" class="Function">M-inl</a> <a id="542" href="Naturals.html#507" class="Bound">m</a><a id="543" class="Symbol">)</a>
<a id="545" href="Naturals.html#497" class="Function">N-zero</a> <a id="552" class="Symbol">=</a> <a id="554" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="563" class="Symbol">(</a><a id="564" href="Preliminaries.html#803" class="Function">symm</a> <a id="569" href="Naturals.html#237" class="Function">rectify-Z</a><a id="578" class="Symbol">)</a> <a id="580" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="585" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="588" href="M.html#784" class="Function">M-inl-ap-iso</a>

<a id="N-succ"></a><a id="602" href="Naturals.html#602" class="Function">N-succ</a> <a id="609" class="Symbol">:</a> <a id="611" class="Symbol">(</a><a id="612" href="Naturals.html#612" class="Bound">m</a> <a id="614" class="Symbol">:</a> <a id="616" href="M.html#209" class="Function">M</a><a id="617" class="Symbol">)</a> <a id="619" class="Symbol">→</a> <a id="621" href="Naturals.html#406" class="Function">N</a> <a id="623" href="Naturals.html#612" class="Bound">m</a> <a id="625" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="627" href="Naturals.html#406" class="Function">N</a> <a id="629" class="Symbol">(</a><a id="630" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="634" href="Naturals.html#612" class="Bound">m</a><a id="635" class="Symbol">)</a>
<a id="637" href="Naturals.html#602" class="Function">N-succ</a> <a id="644" href="Naturals.html#644" class="Bound">m</a> <a id="646" class="Symbol">=</a> <a id="648" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="657" class="Symbol">(</a><a id="658" href="Preliminaries.html#803" class="Function">symm</a> <a id="663" href="Naturals.html#313" class="Function">rectify-succ</a><a id="675" class="Symbol">)</a> <a id="677" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="682" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="685" href="M.html#694" class="Function">M-S-ap-iso</a>

<a id="N-alg"></a><a id="697" href="Naturals.html#697" class="Function">N-alg</a> <a id="703" class="Symbol">:</a> <a id="705" href="NatAlgebra.html#210" class="Record">DNatAlg</a> <a id="713" href="M.html#542" class="Function">M-alg</a> <a id="719" href="Naturals.html#406" class="Function">N</a>
<a id="721" href="Naturals.html#697" class="Function">N-alg</a> <a id="727" class="Symbol">.</a><a id="728" href="NatAlgebra.html#260" class="Field">DNatAlg.S</a> <a id="738" class="Symbol">=</a> <a id="740" href="Naturals.html#602" class="Function">N-succ</a> <a id="747" class="Symbol">_</a> <a id="749" class="Symbol">.</a><a id="750" href="Preliminaries.html#491" class="Field">fun</a>
<a id="754" href="Naturals.html#697" class="Function">N-alg</a> <a id="760" class="Symbol">.</a><a id="761" href="NatAlgebra.html#296" class="Field">DNatAlg.Z</a> <a id="771" class="Symbol">=</a> <a id="773" href="Naturals.html#497" class="Function">N-zero</a> <a id="780" class="Symbol">.</a><a id="781" href="Preliminaries.html#491" class="Field">fun</a> <a id="785" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="ℕ-alg"></a><a id="791" href="Naturals.html#791" class="Function">ℕ-alg</a> <a id="797" class="Symbol">:</a> <a id="799" href="NatAlgebra.html#60" class="Record">NatAlg</a> <a id="806" href="Naturals.html#478" class="Function">ℕ</a>
<a id="808" href="Naturals.html#791" class="Function">ℕ-alg</a> <a id="814" class="Symbol">=</a> <a id="816" href="NatAlgebra.html#553" class="Function">Σ-alg</a> <a id="822" href="M.html#542" class="Function">M-alg</a> <a id="828" href="Naturals.html#697" class="Function">N-alg</a>

<a id="835" class="Keyword">module</a> <a id="ℕ"></a><a id="842" href="Naturals.html#842" class="Module">ℕ</a> <a id="844" class="Symbol">=</a> <a id="846" href="NatAlgebra.html#60" class="Module">NatAlg</a> <a id="853" href="Naturals.html#791" class="Function">ℕ-alg</a>
<a id="859" class="Keyword">module</a> <a id="N"></a><a id="866" href="Naturals.html#866" class="Module">N</a> <a id="868" class="Symbol">=</a> <a id="870" href="NatAlgebra.html#210" class="Module">DNatAlg</a> <a id="878" href="Naturals.html#697" class="Function">N-alg</a>

<a id="885" class="Keyword">module</a> <a id="892" href="Naturals.html#892" class="Module">_</a> <a id="894" class="Symbol">{</a><a id="895" href="Naturals.html#895" class="Bound">P</a> <a id="897" class="Symbol">:</a> <a id="899" href="Naturals.html#478" class="Function">ℕ</a> <a id="901" class="Symbol">→</a> <a id="903" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="906" class="Symbol">}</a> <a id="908" class="Symbol">(</a><a id="909" href="Naturals.html#909" class="Bound">P-alg</a> <a id="915" class="Symbol">:</a> <a id="917" href="NatAlgebra.html#210" class="Record">DNatAlg</a> <a id="925" href="Naturals.html#791" class="Function">ℕ-alg</a> <a id="931" href="Naturals.html#895" class="Bound">P</a><a id="932" class="Symbol">)</a> <a id="934" class="Keyword">where</a>
  <a id="942" class="Keyword">private</a>
    <a id="954" class="Keyword">module</a> <a id="961" href="Naturals.html#961" class="Module">PA</a> <a id="964" class="Symbol">=</a> <a id="966" href="NatAlgebra.html#210" class="Module">DNatAlg</a> <a id="974" href="Naturals.html#909" class="Bound">P-alg</a>

    <a id="985" href="Naturals.html#985" class="Function">A-fam</a> <a id="991" class="Symbol">:</a> <a id="993" href="M.html#209" class="Function">M</a> <a id="995" class="Symbol">→</a> <a id="997" href="Agda.Primitive.html#388" class="Primitive">Set</a>
    <a id="1005" href="Naturals.html#985" class="Function">A-fam</a> <a id="1011" href="Naturals.html#1011" class="Bound">m</a> <a id="1013" class="Symbol">=</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Naturals.html#1018" class="Bound">n</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Naturals.html#406" class="Function">N</a> <a id="1024" href="Naturals.html#1011" class="Bound">m</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="Naturals.html#895" class="Bound">P</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Naturals.html#1011" class="Bound">m</a> <a id="1034" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="1036" href="Naturals.html#1018" class="Bound">n</a><a id="1037" class="Symbol">)</a>

    <a id="1044" href="Naturals.html#1044" class="Function">A0-aux</a> <a id="1051" class="Symbol">:</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Naturals.html#1054" class="Bound">m</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="M.html#206" class="Function">ℤ⁰</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Symbol">→</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Naturals.html#1065" class="Bound">n</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="M.html#499" class="Function">ℤ⁰-zero</a> <a id="1077" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1079" href="Naturals.html#1054" class="Bound">m</a><a id="1080" class="Symbol">)</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Naturals.html#895" class="Bound">P</a> <a id="1086" class="Symbol">(</a><a id="1087" href="M.html#456" class="Function">M-inl</a> <a id="1093" href="Naturals.html#1054" class="Bound">m</a> <a id="1095" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="1097" href="Naturals.html#497" class="Function">N-zero</a> <a id="1104" class="Symbol">.</a><a id="1105" href="Preliminaries.html#491" class="Field">fun</a> <a id="1109" href="Naturals.html#1065" class="Bound">n</a><a id="1110" class="Symbol">)</a>
    <a id="1116" href="Naturals.html#1044" class="Function">A0-aux</a> <a id="1123" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="1128" class="Symbol">=</a> <a id="1130" href="NatAlgebra.html#296" class="Field">PA.Z</a>

    <a id="1140" href="Naturals.html#1140" class="Function">A0</a> <a id="1143" class="Symbol">:</a> <a id="1145" class="Symbol">(</a><a id="1146" href="Naturals.html#1146" class="Bound">m</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="M.html#206" class="Function">ℤ⁰</a><a id="1152" class="Symbol">)</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Naturals.html#985" class="Function">A-fam</a> <a id="1162" class="Symbol">(</a><a id="1163" href="M.html#456" class="Function">M-inl</a> <a id="1169" href="Naturals.html#1146" class="Bound">m</a><a id="1170" class="Symbol">)</a>
    <a id="1176" href="Naturals.html#1140" class="Function">A0</a> <a id="1179" href="Naturals.html#1179" class="Bound">m</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1193" href="Naturals.html#497" class="Function">N-zero</a> <a id="1200" href="Naturals.html#1044" class="Function">A0-aux</a>

    <a id="1212" href="Naturals.html#1212" class="Function">AS</a> <a id="1215" class="Symbol">:</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Naturals.html#1218" class="Bound">m</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="M.html#209" class="Function">M</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Naturals.html#985" class="Function">A-fam</a> <a id="1233" href="Naturals.html#1218" class="Bound">m</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Naturals.html#985" class="Function">A-fam</a> <a id="1243" class="Symbol">(</a><a id="1244" href="NatAlgebra.html#101" class="Function">M.S</a> <a id="1248" href="Naturals.html#1218" class="Bound">m</a><a id="1249" class="Symbol">)</a>
    <a id="1255" href="Naturals.html#1212" class="Function">AS</a> <a id="1258" href="Naturals.html#1258" class="Bound">m</a> <a id="1260" href="Naturals.html#1260" class="Bound">a</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Equivalences.html#1702" class="Function">equiv-ind</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Naturals.html#602" class="Function">N-succ</a> <a id="1282" href="Naturals.html#1258" class="Bound">m</a><a id="1283" class="Symbol">)</a> <a id="1285" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1287" class="Symbol">λ</a> <a id="1289" href="Naturals.html#1289" class="Bound">n</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="NatAlgebra.html#260" class="Field">PA.S</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Naturals.html#1260" class="Bound">a</a> <a id="1301" href="Naturals.html#1289" class="Bound">n</a><a id="1302" class="Symbol">)</a>

    <a id="1309" href="Naturals.html#1309" class="Function">AS-fun</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Naturals.html#1319" class="Bound">m</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="M.html#209" class="Function">M</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Naturals.html#1327" class="Bound">a</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Naturals.html#985" class="Function">A-fam</a> <a id="1337" href="Naturals.html#1319" class="Bound">m</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Naturals.html#1341" class="Bound">n</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Naturals.html#406" class="Function">N</a> <a id="1347" href="Naturals.html#1319" class="Bound">m</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Naturals.html#1212" class="Function">AS</a> <a id="1355" href="Naturals.html#1319" class="Bound">m</a> <a id="1357" href="Naturals.html#1327" class="Bound">a</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Naturals.html#602" class="Function">N-succ</a> <a id="1367" href="Naturals.html#1319" class="Bound">m</a> <a id="1369" class="Symbol">.</a><a id="1370" href="Preliminaries.html#491" class="Field">fun</a> <a id="1374" href="Naturals.html#1341" class="Bound">n</a><a id="1375" class="Symbol">)</a> <a id="1377" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1379" href="NatAlgebra.html#260" class="Field">PA.S</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Naturals.html#1327" class="Bound">a</a> <a id="1387" href="Naturals.html#1341" class="Bound">n</a><a id="1388" class="Symbol">)</a>
    <a id="1394" href="Naturals.html#1309" class="Function">AS-fun</a> <a id="1401" href="Naturals.html#1401" class="Bound">m</a> <a id="1403" href="Naturals.html#1403" class="Bound">a</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Naturals.html#602" class="Function">N-succ</a> <a id="1429" href="Naturals.html#1401" class="Bound">m</a><a id="1430" class="Symbol">)</a> <a id="1432" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1434" class="Symbol">λ</a> <a id="1436" href="Naturals.html#1436" class="Bound">n</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="NatAlgebra.html#260" class="Field">PA.S</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Naturals.html#1403" class="Bound">a</a> <a id="1448" href="Naturals.html#1436" class="Bound">n</a><a id="1449" class="Symbol">)</a>

    <a id="1456" class="Keyword">module</a> <a id="1463" href="Naturals.html#1463" class="Module">I</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="M.html#890" class="Module">ifun</a> <a id="1472" href="Naturals.html#985" class="Function">A-fam</a> <a id="1478" href="Naturals.html#1140" class="Function">A0</a> <a id="1481" href="Naturals.html#1212" class="Function">AS</a>

    <a id="1489" href="Naturals.html#1489" class="Function">P-sec</a> <a id="1495" class="Symbol">:</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Naturals.html#1498" class="Bound">n</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Naturals.html#478" class="Function">ℕ</a><a id="1503" class="Symbol">)</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Naturals.html#895" class="Bound">P</a> <a id="1509" href="Naturals.html#1498" class="Bound">n</a>
    <a id="1515" href="Naturals.html#1489" class="Function">P-sec</a> <a id="1521" href="Naturals.html#1521" class="Bound">n</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="M.html#3387" class="Function">I.M-ind</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Naturals.html#1521" class="Bound">n</a> <a id="1536" class="Symbol">.</a><a id="1537" href="Preliminaries.html#391" class="Field">fst</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Naturals.html#1521" class="Bound">n</a> <a id="1545" class="Symbol">.</a><a id="1546" href="Preliminaries.html#403" class="Field">snd</a><a id="1549" class="Symbol">)</a>

    <a id="1556" href="Naturals.html#1556" class="Function">P-sec-succ</a> <a id="1567" class="Symbol">:</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Naturals.html#1570" class="Bound">n</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Naturals.html#478" class="Function">ℕ</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Naturals.html#1489" class="Function">P-sec</a> <a id="1585" class="Symbol">(</a><a id="1586" href="NatAlgebra.html#101" class="Function">ℕ.S</a> <a id="1590" href="Naturals.html#1570" class="Bound">n</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1595" href="NatAlgebra.html#260" class="Field">PA.S</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Naturals.html#1489" class="Function">P-sec</a> <a id="1607" href="Naturals.html#1570" class="Bound">n</a><a id="1608" class="Symbol">)</a>
    <a id="1614" href="Naturals.html#1556" class="Function">P-sec-succ</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Naturals.html#1626" class="Bound">m</a> <a id="1628" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="1630" href="Naturals.html#1630" class="Bound">n</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="1644" class="Symbol">(</a><a id="1645" href="M.html#3563" class="Function">I.M-ind-succ</a> <a id="1658" href="Naturals.html#1626" class="Bound">m</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">(</a><a id="1662" href="NatAlgebra.html#260" class="Function">N.S</a> <a id="1666" href="Naturals.html#1630" class="Bound">n</a><a id="1667" class="Symbol">)</a> <a id="1669" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1671" href="Naturals.html#1309" class="Function">AS-fun</a> <a id="1678" href="Naturals.html#1626" class="Bound">m</a> <a id="1680" class="Symbol">(λ</a> <a id="1683" href="Naturals.html#1683" class="Bound">n&#39;</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Naturals.html#1489" class="Function">P-sec</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Naturals.html#1626" class="Bound">m</a> <a id="1697" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="1699" href="Naturals.html#1683" class="Bound">n&#39;</a><a id="1701" class="Symbol">))</a> <a id="1704" href="Naturals.html#1630" class="Bound">n</a>

    <a id="1711" href="Naturals.html#1711" class="Function">P-sec-zero</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Naturals.html#1489" class="Function">P-sec</a> <a id="1730" href="NatAlgebra.html#115" class="Function">ℕ.Z</a> <a id="1734" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1736" href="NatAlgebra.html#296" class="Field">PA.Z</a>
    <a id="1745" href="Naturals.html#1711" class="Function">P-sec-zero</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="1767" href="M.html#3471" class="Function">I.M-ind-zero</a> <a id="1780" href="NatAlgebra.html#296" class="Function">N.Z</a> <a id="1784" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1786" href="Equivalences.html#1793" class="Function">equiv-ind-fun</a> <a id="1800" class="Symbol">_</a> <a id="1802" class="Symbol">_</a> <a id="1804" class="Symbol">_</a>

  <a id="1809" href="Naturals.html#1809" class="Function">ℕ-ind</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="NatAlgebra.html#407" class="Record">NSec</a> <a id="1822" href="Naturals.html#791" class="Function">ℕ-alg</a> <a id="1828" href="Naturals.html#909" class="Bound">P-alg</a>
  <a id="1836" href="Naturals.html#1809" class="Function">ℕ-ind</a> <a id="1842" class="Symbol">.</a><a id="1843" href="NatAlgebra.html#444" class="Field">NSec.on-C</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Naturals.html#1489" class="Function">P-sec</a>
  <a id="1863" href="Naturals.html#1809" class="Function">ℕ-ind</a> <a id="1869" class="Symbol">.</a><a id="1870" href="NatAlgebra.html#473" class="Field">NSec.on-S</a> <a id="1880" class="Symbol">=</a> <a id="1882" href="Naturals.html#1556" class="Function">P-sec-succ</a>
  <a id="1895" href="Naturals.html#1809" class="Function">ℕ-ind</a> <a id="1901" class="Symbol">.</a><a id="1902" href="NatAlgebra.html#526" class="Field">NSec.on-Z</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Naturals.html#1711" class="Function">P-sec-zero</a>
</pre></body></html>

==> anc/Preliminaries.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Preliminaries</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Preliminaries.html" class="Module">Preliminaries</a> <a id="22" class="Keyword">where</a>

<a id="29" class="Keyword">infix</a> <a id="35" class="Number">15</a> <a id="38" href="Preliminaries.html#47" class="Datatype Operator">_≡_</a>
<a id="42" class="Keyword">data</a> <a id="_≡_"></a><a id="47" href="Preliminaries.html#47" class="Datatype Operator">_≡_</a> <a id="51" class="Symbol">{</a><a id="52" href="Preliminaries.html#52" class="Bound">A</a> <a id="54" class="Symbol">:</a> <a id="56" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="59" class="Symbol">}</a> <a id="61" class="Symbol">(</a><a id="62" href="Preliminaries.html#62" class="Bound">a</a> <a id="64" class="Symbol">:</a> <a id="66" href="Preliminaries.html#52" class="Bound">A</a><a id="67" class="Symbol">)</a> <a id="69" class="Symbol">:</a> <a id="71" href="Preliminaries.html#52" class="Bound">A</a> <a id="73" class="Symbol">→</a> <a id="75" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="79" class="Keyword">where</a>
  <a id="_≡_.refl"></a><a id="87" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="92" class="Symbol">:</a> <a id="94" href="Preliminaries.html#62" class="Bound">a</a> <a id="96" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="98" href="Preliminaries.html#62" class="Bound">a</a>

<a id="101" class="Keyword">open</a> <a id="106" href="Preliminaries.html#47" class="Module Operator">_≡_</a> <a id="110" class="Keyword">public</a>

<a id="118" class="Keyword">data</a> <a id="⊥"></a><a id="123" href="Preliminaries.html#123" class="Datatype">⊥</a> <a id="125" class="Symbol">:</a> <a id="127" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="131" class="Keyword">where</a>

<a id="138" class="Keyword">infixr</a> <a id="145" class="Number">20</a> <a id="148" href="Preliminaries.html#157" class="Datatype Operator">_+_</a>
<a id="152" class="Keyword">data</a> <a id="_+_"></a><a id="157" href="Preliminaries.html#157" class="Datatype Operator">_+_</a> <a id="161" class="Symbol">(</a><a id="162" href="Preliminaries.html#162" class="Bound">A</a> <a id="164" class="Symbol">:</a> <a id="166" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="169" class="Symbol">)</a> <a id="171" class="Symbol">(</a><a id="172" href="Preliminaries.html#172" class="Bound">B</a> <a id="174" class="Symbol">:</a> <a id="176" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="179" class="Symbol">)</a> <a id="181" class="Symbol">:</a> <a id="183" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="187" class="Keyword">where</a>
  <a id="_+_.inl"></a><a id="195" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="199" class="Symbol">:</a> <a id="201" href="Preliminaries.html#162" class="Bound">A</a> <a id="203" class="Symbol">→</a> <a id="205" href="Preliminaries.html#162" class="Bound">A</a> <a id="207" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="209" href="Preliminaries.html#172" class="Bound">B</a>
  <a id="_+_.inr"></a><a id="213" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="217" class="Symbol">:</a> <a id="219" href="Preliminaries.html#172" class="Bound">B</a> <a id="221" class="Symbol">→</a> <a id="223" href="Preliminaries.html#162" class="Bound">A</a> <a id="225" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="227" href="Preliminaries.html#172" class="Bound">B</a>

<a id="230" class="Keyword">open</a> <a id="235" href="Preliminaries.html#157" class="Module Operator">_+_</a> <a id="239" class="Keyword">public</a>

<a id="247" class="Keyword">record</a> <a id="⊤"></a><a id="254" href="Preliminaries.html#254" class="Record">⊤</a> <a id="256" class="Symbol">:</a> <a id="258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="262" class="Keyword">where</a>
  <a id="270" class="Keyword">constructor</a> <a id="tt"></a><a id="282" href="Preliminaries.html#282" class="InductiveConstructor">tt</a>

<a id="286" class="Keyword">open</a> <a id="291" href="Preliminaries.html#254" class="Module">⊤</a> <a id="293" class="Keyword">public</a>

<a id="301" class="Keyword">infixr</a> <a id="308" class="Number">20</a> <a id="311" href="Preliminaries.html#375" class="InductiveConstructor Operator">_,_</a>

<a id="316" class="Keyword">record</a> <a id="Σ"></a><a id="323" href="Preliminaries.html#323" class="Record">Σ</a> <a id="325" class="Symbol">(</a><a id="326" href="Preliminaries.html#326" class="Bound">A</a> <a id="328" class="Symbol">:</a> <a id="330" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="333" class="Symbol">)</a> <a id="335" class="Symbol">(</a><a id="336" href="Preliminaries.html#336" class="Bound">B</a> <a id="338" class="Symbol">:</a> <a id="340" href="Preliminaries.html#326" class="Bound">A</a> <a id="342" class="Symbol">→</a> <a id="344" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="347" class="Symbol">)</a> <a id="349" class="Symbol">:</a> <a id="351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="355" class="Keyword">where</a>
  <a id="363" class="Keyword">constructor</a> <a id="_,_"></a><a id="375" href="Preliminaries.html#375" class="InductiveConstructor Operator">_,_</a>
  <a id="381" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="391" href="Preliminaries.html#391" class="Field">fst</a> <a id="395" class="Symbol">:</a> <a id="397" href="Preliminaries.html#326" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="403" href="Preliminaries.html#403" class="Field">snd</a> <a id="407" class="Symbol">:</a> <a id="409" href="Preliminaries.html#336" class="Bound">B</a> <a id="411" href="Preliminaries.html#391" class="Field">fst</a>

<a id="416" class="Keyword">open</a> <a id="421" href="Preliminaries.html#323" class="Module">Σ</a> <a id="423" class="Keyword">public</a>

<a id="431" class="Keyword">infix</a> <a id="437" class="Number">10</a> <a id="440" href="Preliminaries.html#451" class="Record Operator">_≅_</a>
<a id="444" class="Keyword">record</a> <a id="_≅_"></a><a id="451" href="Preliminaries.html#451" class="Record Operator">_≅_</a> <a id="455" class="Symbol">(</a><a id="456" href="Preliminaries.html#456" class="Bound">A</a> <a id="458" href="Preliminaries.html#458" class="Bound">B</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="465" class="Symbol">)</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" class="Keyword">where</a>
  <a id="481" class="Keyword">field</a>
    <a id="_≅_.fun"></a><a id="491" href="Preliminaries.html#491" class="Field">fun</a> <a id="495" class="Symbol">:</a> <a id="497" href="Preliminaries.html#456" class="Bound">A</a> <a id="499" class="Symbol">→</a> <a id="501" href="Preliminaries.html#458" class="Bound">B</a>
    <a id="_≅_.inv"></a><a id="507" href="Preliminaries.html#507" class="Field">inv</a> <a id="511" class="Symbol">:</a> <a id="513" href="Preliminaries.html#458" class="Bound">B</a> <a id="515" class="Symbol">→</a> <a id="517" href="Preliminaries.html#456" class="Bound">A</a>
    <a id="_≅_.inv-fun"></a><a id="523" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="531" class="Symbol">:</a> <a id="533" class="Symbol">(</a><a id="534" href="Preliminaries.html#534" class="Bound">a</a> <a id="536" class="Symbol">:</a> <a id="538" href="Preliminaries.html#456" class="Bound">A</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">→</a> <a id="543" href="Preliminaries.html#507" class="Field">inv</a> <a id="547" class="Symbol">(</a><a id="548" href="Preliminaries.html#491" class="Field">fun</a> <a id="552" href="Preliminaries.html#534" class="Bound">a</a><a id="553" class="Symbol">)</a> <a id="555" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="557" href="Preliminaries.html#534" class="Bound">a</a>
    <a id="_≅_.fun-inv"></a><a id="563" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="571" class="Symbol">:</a> <a id="573" class="Symbol">(</a><a id="574" href="Preliminaries.html#574" class="Bound">b</a> <a id="576" class="Symbol">:</a> <a id="578" href="Preliminaries.html#458" class="Bound">B</a><a id="579" class="Symbol">)</a> <a id="581" class="Symbol">→</a> <a id="583" href="Preliminaries.html#491" class="Field">fun</a> <a id="587" class="Symbol">(</a><a id="588" href="Preliminaries.html#507" class="Field">inv</a> <a id="592" href="Preliminaries.html#574" class="Bound">b</a><a id="593" class="Symbol">)</a> <a id="595" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="597" href="Preliminaries.html#574" class="Bound">b</a>

<a id="600" class="Keyword">open</a> <a id="605" href="Preliminaries.html#451" class="Module Operator">_≅_</a> <a id="609" class="Keyword">public</a>

<a id="617" class="Keyword">postulate</a>
  <a id="funext"></a><a id="629" href="Preliminaries.html#629" class="Postulate">funext</a> <a id="636" class="Symbol">:</a> <a id="638" class="Symbol">{</a><a id="639" href="Preliminaries.html#639" class="Bound">A</a> <a id="641" class="Symbol">:</a> <a id="643" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="646" class="Symbol">}</a> <a id="648" class="Symbol">{</a><a id="649" href="Preliminaries.html#649" class="Bound">B</a> <a id="651" class="Symbol">:</a> <a id="653" href="Preliminaries.html#639" class="Bound">A</a> <a id="655" class="Symbol">→</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">{</a><a id="663" href="Preliminaries.html#663" class="Bound">f</a> <a id="665" href="Preliminaries.html#665" class="Bound">g</a> <a id="667" class="Symbol">:</a> <a id="669" class="Symbol">(</a><a id="670" href="Preliminaries.html#670" class="Bound">a</a> <a id="672" class="Symbol">:</a> <a id="674" href="Preliminaries.html#639" class="Bound">A</a><a id="675" class="Symbol">)</a> <a id="677" class="Symbol">→</a> <a id="679" href="Preliminaries.html#649" class="Bound">B</a> <a id="681" href="Preliminaries.html#670" class="Bound">a</a><a id="682" class="Symbol">}</a> <a id="684" class="Symbol">→</a> <a id="686" class="Symbol">((</a><a id="688" href="Preliminaries.html#688" class="Bound">a</a> <a id="690" class="Symbol">:</a> <a id="692" href="Preliminaries.html#639" class="Bound">A</a><a id="693" class="Symbol">)</a> <a id="695" class="Symbol">→</a> <a id="697" href="Preliminaries.html#663" class="Bound">f</a> <a id="699" href="Preliminaries.html#688" class="Bound">a</a> <a id="701" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="703" href="Preliminaries.html#665" class="Bound">g</a> <a id="705" href="Preliminaries.html#688" class="Bound">a</a><a id="706" class="Symbol">)</a> <a id="708" class="Symbol">→</a> <a id="710" href="Preliminaries.html#663" class="Bound">f</a> <a id="712" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="714" href="Preliminaries.html#665" class="Bound">g</a>

<a id="717" class="Keyword">infixr</a> <a id="724" class="Number">20</a> <a id="727" href="Preliminaries.html#731" class="Function Operator">_•_</a>
<a id="_•_"></a><a id="731" href="Preliminaries.html#731" class="Function Operator">_•_</a> <a id="735" class="Symbol">:</a> <a id="737" class="Symbol">{</a><a id="738" href="Preliminaries.html#738" class="Bound">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="745" class="Symbol">}</a> <a id="747" class="Symbol">{</a><a id="748" href="Preliminaries.html#748" class="Bound">a</a> <a id="750" href="Preliminaries.html#750" class="Bound">b</a> <a id="752" href="Preliminaries.html#752" class="Bound">c</a> <a id="754" class="Symbol">:</a> <a id="756" href="Preliminaries.html#738" class="Bound">A</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">→</a> <a id="761" href="Preliminaries.html#748" class="Bound">a</a> <a id="763" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="765" href="Preliminaries.html#750" class="Bound">b</a> <a id="767" class="Symbol">→</a> <a id="769" href="Preliminaries.html#750" class="Bound">b</a> <a id="771" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="773" href="Preliminaries.html#752" class="Bound">c</a> <a id="775" class="Symbol">→</a> <a id="777" href="Preliminaries.html#748" class="Bound">a</a> <a id="779" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="781" href="Preliminaries.html#752" class="Bound">c</a>
<a id="783" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="788" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="790" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="795" class="Symbol">=</a> <a id="797" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="symm"></a><a id="803" href="Preliminaries.html#803" class="Function">symm</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">{</a><a id="811" href="Preliminaries.html#811" class="Bound">A</a> <a id="813" class="Symbol">:</a> <a id="815" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="818" class="Symbol">}</a> <a id="820" class="Symbol">{</a><a id="821" href="Preliminaries.html#821" class="Bound">a</a> <a id="823" href="Preliminaries.html#823" class="Bound">b</a> <a id="825" class="Symbol">:</a> <a id="827" href="Preliminaries.html#811" class="Bound">A</a><a id="828" class="Symbol">}</a> <a id="830" class="Symbol">→</a> <a id="832" href="Preliminaries.html#821" class="Bound">a</a> <a id="834" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="836" href="Preliminaries.html#823" class="Bound">b</a> <a id="838" class="Symbol">→</a> <a id="840" href="Preliminaries.html#823" class="Bound">b</a> <a id="842" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="844" href="Preliminaries.html#821" class="Bound">a</a>
<a id="846" href="Preliminaries.html#803" class="Function">symm</a> <a id="851" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="856" class="Symbol">=</a> <a id="858" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="ap"></a><a id="864" href="Preliminaries.html#864" class="Function">ap</a> <a id="867" class="Symbol">:</a> <a id="869" class="Symbol">{</a><a id="870" href="Preliminaries.html#870" class="Bound">A</a> <a id="872" href="Preliminaries.html#872" class="Bound">B</a> <a id="874" class="Symbol">:</a> <a id="876" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">{</a><a id="882" href="Preliminaries.html#882" class="Bound">a</a> <a id="884" href="Preliminaries.html#884" class="Bound">b</a> <a id="886" class="Symbol">:</a> <a id="888" href="Preliminaries.html#870" class="Bound">A</a><a id="889" class="Symbol">}</a> <a id="891" class="Symbol">(</a><a id="892" href="Preliminaries.html#892" class="Bound">f</a> <a id="894" class="Symbol">:</a> <a id="896" href="Preliminaries.html#870" class="Bound">A</a> <a id="898" class="Symbol">→</a> <a id="900" href="Preliminaries.html#872" class="Bound">B</a><a id="901" class="Symbol">)</a> <a id="903" class="Symbol">→</a> <a id="905" href="Preliminaries.html#882" class="Bound">a</a> <a id="907" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="909" href="Preliminaries.html#884" class="Bound">b</a> <a id="911" class="Symbol">→</a> <a id="913" href="Preliminaries.html#892" class="Bound">f</a> <a id="915" href="Preliminaries.html#882" class="Bound">a</a> <a id="917" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="919" href="Preliminaries.html#892" class="Bound">f</a> <a id="921" href="Preliminaries.html#884" class="Bound">b</a>
<a id="923" href="Preliminaries.html#864" class="Function">ap</a> <a id="926" href="Preliminaries.html#926" class="Bound">f</a> <a id="928" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="933" class="Symbol">=</a> <a id="935" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="transport"></a><a id="941" href="Preliminaries.html#941" class="Function">transport</a> <a id="951" class="Symbol">:</a> <a id="953" class="Symbol">{</a><a id="954" href="Preliminaries.html#954" class="Bound">A</a> <a id="956" class="Symbol">:</a> <a id="958" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="961" class="Symbol">}</a> <a id="963" class="Symbol">(</a><a id="964" href="Preliminaries.html#964" class="Bound">P</a> <a id="966" class="Symbol">:</a> <a id="968" href="Preliminaries.html#954" class="Bound">A</a> <a id="970" class="Symbol">→</a> <a id="972" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">{</a><a id="978" href="Preliminaries.html#978" class="Bound">x</a> <a id="980" href="Preliminaries.html#980" class="Bound">y</a> <a id="982" class="Symbol">:</a> <a id="984" href="Preliminaries.html#954" class="Bound">A</a><a id="985" class="Symbol">}</a> <a id="987" class="Symbol">→</a> <a id="989" href="Preliminaries.html#964" class="Bound">P</a> <a id="991" href="Preliminaries.html#978" class="Bound">x</a> <a id="993" class="Symbol">→</a> <a id="995" href="Preliminaries.html#978" class="Bound">x</a> <a id="997" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="999" href="Preliminaries.html#980" class="Bound">y</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Preliminaries.html#964" class="Bound">P</a> <a id="1005" href="Preliminaries.html#980" class="Bound">y</a>
<a id="1007" href="Preliminaries.html#941" class="Function">transport</a> <a id="1017" href="Preliminaries.html#1017" class="Bound">P</a> <a id="1019" href="Preliminaries.html#1019" class="Bound">p</a> <a id="1021" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="Preliminaries.html#1019" class="Bound">p</a>

<a id="1031" class="Comment">-- To avoid parentheses in long function applications.</a>
<a id="1086" class="Keyword">infixr</a> <a id="1093" class="Number">5</a> <a id="1095" href="Preliminaries.html#1099" class="Function Operator">_$_</a>
<a id="_$_"></a><a id="1099" href="Preliminaries.html#1099" class="Function Operator">_$_</a> <a id="1103" class="Symbol">:</a> <a id="1105" class="Symbol">{</a><a id="1106" href="Preliminaries.html#1106" class="Bound">A</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1113" class="Symbol">}</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Preliminaries.html#1116" class="Bound">B</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Preliminaries.html#1106" class="Bound">A</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1127" class="Symbol">}</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Preliminaries.html#1130" class="Bound">f</a> <a id="1132" class="Symbol">:</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Preliminaries.html#1135" class="Bound">a</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Preliminaries.html#1106" class="Bound">A</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Preliminaries.html#1116" class="Bound">B</a> <a id="1146" href="Preliminaries.html#1135" class="Bound">a</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Preliminaries.html#1150" class="Bound">a</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Preliminaries.html#1106" class="Bound">A</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Preliminaries.html#1116" class="Bound">B</a> <a id="1161" href="Preliminaries.html#1150" class="Bound">a</a>
<a id="1163" href="Preliminaries.html#1163" class="Bound">f</a> <a id="1165" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1167" href="Preliminaries.html#1167" class="Bound">a</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Preliminaries.html#1163" class="Bound">f</a> <a id="1173" href="Preliminaries.html#1167" class="Bound">a</a>

<a id="_∘_"></a><a id="1176" href="Preliminaries.html#1176" class="Function Operator">_∘_</a> <a id="1180" class="Symbol">:</a> <a id="1182" class="Symbol">{</a><a id="1183" href="Preliminaries.html#1183" class="Bound">A</a> <a id="1185" href="Preliminaries.html#1185" class="Bound">B</a> <a id="1187" href="Preliminaries.html#1187" class="Bound">C</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1194" class="Symbol">}</a> <a id="1196" class="Symbol">→</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Preliminaries.html#1185" class="Bound">B</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Preliminaries.html#1187" class="Bound">C</a><a id="1204" class="Symbol">)</a> <a id="1206" class="Symbol">→</a> <a id="1208" class="Symbol">(</a><a id="1209" href="Preliminaries.html#1183" class="Bound">A</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Preliminaries.html#1185" class="Bound">B</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Preliminaries.html#1183" class="Bound">A</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Preliminaries.html#1187" class="Bound">C</a>
<a id="1224" class="Symbol">(</a><a id="1225" href="Preliminaries.html#1225" class="Bound">g</a> <a id="1227" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="1229" href="Preliminaries.html#1229" class="Bound">f</a><a id="1230" class="Symbol">)</a> <a id="1232" href="Preliminaries.html#1232" class="Bound">a</a> <a id="1234" class="Symbol">=</a> <a id="1236" href="Preliminaries.html#1225" class="Bound">g</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Preliminaries.html#1229" class="Bound">f</a> <a id="1241" href="Preliminaries.html#1232" class="Bound">a</a><a id="1242" class="Symbol">)</a>

<a id="1245" class="Keyword">infixr</a> <a id="1252" class="Number">20</a> <a id="1255" href="Preliminaries.html#1260" class="Function Operator">_∘ₑ_</a>
<a id="_∘ₑ_"></a><a id="1260" href="Preliminaries.html#1260" class="Function Operator">_∘ₑ_</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">{</a><a id="1268" href="Preliminaries.html#1268" class="Bound">A</a> <a id="1270" href="Preliminaries.html#1270" class="Bound">B</a> <a id="1272" href="Preliminaries.html#1272" class="Bound">C</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Preliminaries.html#1270" class="Bound">B</a> <a id="1285" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1287" href="Preliminaries.html#1272" class="Bound">C</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="Preliminaries.html#1268" class="Bound">A</a> <a id="1293" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1295" href="Preliminaries.html#1270" class="Bound">B</a> <a id="1297" class="Symbol">→</a> <a id="1299" href="Preliminaries.html#1268" class="Bound">A</a> <a id="1301" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1303" href="Preliminaries.html#1272" class="Bound">C</a>
<a id="1305" class="Symbol">(</a><a id="1306" href="Preliminaries.html#1306" class="Bound">g</a> <a id="1308" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="1311" href="Preliminaries.html#1311" class="Bound">f</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">.</a><a id="1315" href="Preliminaries.html#491" class="Field">fun</a> <a id="1319" href="Preliminaries.html#1319" class="Bound">a</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Preliminaries.html#1306" class="Bound">g</a> <a id="1325" class="Symbol">.</a><a id="1326" href="Preliminaries.html#491" class="Field">fun</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Preliminaries.html#1311" class="Bound">f</a> <a id="1333" class="Symbol">.</a><a id="1334" href="Preliminaries.html#491" class="Field">fun</a> <a id="1338" href="Preliminaries.html#1319" class="Bound">a</a><a id="1339" class="Symbol">)</a>
<a id="1341" class="Symbol">(</a><a id="1342" href="Preliminaries.html#1342" class="Bound">g</a> <a id="1344" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="1347" href="Preliminaries.html#1347" class="Bound">f</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">.</a><a id="1351" href="Preliminaries.html#507" class="Field">inv</a> <a id="1355" href="Preliminaries.html#1355" class="Bound">c</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="Preliminaries.html#1347" class="Bound">f</a> <a id="1361" class="Symbol">.</a><a id="1362" href="Preliminaries.html#507" class="Field">inv</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Preliminaries.html#1342" class="Bound">g</a> <a id="1369" class="Symbol">.</a><a id="1370" href="Preliminaries.html#507" class="Field">inv</a> <a id="1374" href="Preliminaries.html#1355" class="Bound">c</a><a id="1375" class="Symbol">)</a>
<a id="1377" class="Symbol">(</a><a id="1378" href="Preliminaries.html#1378" class="Bound">g</a> <a id="1380" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="1383" href="Preliminaries.html#1383" class="Bound">f</a><a id="1384" class="Symbol">)</a> <a id="1386" class="Symbol">.</a><a id="1387" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1395" href="Preliminaries.html#1395" class="Bound">a</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Preliminaries.html#864" class="Function">ap</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Preliminaries.html#1383" class="Bound">f</a> <a id="1405" class="Symbol">.</a><a id="1406" href="Preliminaries.html#507" class="Field">inv</a><a id="1409" class="Symbol">)</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Preliminaries.html#1378" class="Bound">g</a> <a id="1414" class="Symbol">.</a><a id="1415" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1423" class="Symbol">_)</a> <a id="1426" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1428" href="Preliminaries.html#1383" class="Bound">f</a> <a id="1430" class="Symbol">.</a><a id="1431" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1439" class="Symbol">_</a>
<a id="1441" class="Symbol">(</a><a id="1442" href="Preliminaries.html#1442" class="Bound">g</a> <a id="1444" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="1447" href="Preliminaries.html#1447" class="Bound">f</a><a id="1448" class="Symbol">)</a> <a id="1450" class="Symbol">.</a><a id="1451" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1459" href="Preliminaries.html#1459" class="Bound">c</a> <a id="1461" class="Symbol">=</a> <a id="1463" href="Preliminaries.html#864" class="Function">ap</a> <a id="1466" class="Symbol">(</a><a id="1467" href="Preliminaries.html#1442" class="Bound">g</a> <a id="1469" class="Symbol">.</a><a id="1470" href="Preliminaries.html#491" class="Field">fun</a><a id="1473" class="Symbol">)</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Preliminaries.html#1447" class="Bound">f</a> <a id="1478" class="Symbol">.</a><a id="1479" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1487" class="Symbol">_)</a> <a id="1490" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1492" href="Preliminaries.html#1442" class="Bound">g</a> <a id="1494" class="Symbol">.</a><a id="1495" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1503" class="Symbol">_</a>

<a id="+-ind"></a><a id="1506" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1512" class="Symbol">:</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Preliminaries.html#1515" class="Bound">A</a> <a id="1517" href="Preliminaries.html#1517" class="Bound">B</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1524" class="Symbol">}</a> <a id="1526" class="Symbol">{</a><a id="1527" href="Preliminaries.html#1527" class="Bound">P</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Preliminaries.html#1515" class="Bound">A</a> <a id="1533" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1535" href="Preliminaries.html#1517" class="Bound">B</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">→</a> <a id="1546" class="Symbol">((</a><a id="1548" href="Preliminaries.html#1548" class="Bound">a</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Preliminaries.html#1515" class="Bound">A</a><a id="1553" class="Symbol">)</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Preliminaries.html#1527" class="Bound">P</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="1564" href="Preliminaries.html#1548" class="Bound">a</a><a id="1565" class="Symbol">))</a> <a id="1568" class="Symbol">→</a> <a id="1570" class="Symbol">((</a><a id="1572" href="Preliminaries.html#1572" class="Bound">b</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="Preliminaries.html#1517" class="Bound">B</a><a id="1577" class="Symbol">)</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Preliminaries.html#1527" class="Bound">P</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="1588" href="Preliminaries.html#1572" class="Bound">b</a><a id="1589" class="Symbol">))</a> <a id="1592" class="Symbol">→</a>
        <a id="1602" class="Symbol">(</a><a id="1603" href="Preliminaries.html#1603" class="Bound">x</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Preliminaries.html#1515" class="Bound">A</a> <a id="1609" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1611" href="Preliminaries.html#1517" class="Bound">B</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Preliminaries.html#1527" class="Bound">P</a> <a id="1618" href="Preliminaries.html#1603" class="Bound">x</a>
<a id="1620" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1626" href="Preliminaries.html#1626" class="Bound">pa</a> <a id="1629" href="Preliminaries.html#1629" class="Bound">pb</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="1637" href="Preliminaries.html#1637" class="Bound">a</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="Preliminaries.html#1626" class="Bound">pa</a> <a id="1645" href="Preliminaries.html#1637" class="Bound">a</a>
<a id="1647" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1653" href="Preliminaries.html#1653" class="Bound">pa</a> <a id="1656" href="Preliminaries.html#1656" class="Bound">pb</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="1664" href="Preliminaries.html#1664" class="Bound">b</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Preliminaries.html#1656" class="Bound">pb</a> <a id="1672" href="Preliminaries.html#1664" class="Bound">b</a>

<a id="+-rec"></a><a id="1675" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">{</a><a id="1684" href="Preliminaries.html#1684" class="Bound">A</a> <a id="1686" href="Preliminaries.html#1686" class="Bound">B</a> <a id="1688" href="Preliminaries.html#1688" class="Bound">C</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1695" class="Symbol">}</a> <a id="1697" class="Symbol">→</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Preliminaries.html#1684" class="Bound">A</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Preliminaries.html#1688" class="Bound">C</a><a id="1705" class="Symbol">)</a> <a id="1707" class="Symbol">→</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Preliminaries.html#1686" class="Bound">B</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Preliminaries.html#1688" class="Bound">C</a><a id="1715" class="Symbol">)</a> <a id="1717" class="Symbol">→</a> <a id="1719" href="Preliminaries.html#1684" class="Bound">A</a> <a id="1721" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1723" href="Preliminaries.html#1686" class="Bound">B</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Preliminaries.html#1688" class="Bound">C</a>
<a id="1729" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="1735" class="Symbol">=</a> <a id="1737" href="Preliminaries.html#1506" class="Function">+-ind</a>

<a id="+-symm"></a><a id="1744" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">{</a><a id="1754" href="Preliminaries.html#1754" class="Bound">A</a> <a id="1756" href="Preliminaries.html#1756" class="Bound">B</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1763" class="Symbol">}</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Preliminaries.html#1754" class="Bound">A</a> <a id="1769" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1771" href="Preliminaries.html#1756" class="Bound">B</a> <a id="1773" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1775" href="Preliminaries.html#1756" class="Bound">B</a> <a id="1777" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1779" href="Preliminaries.html#1754" class="Bound">A</a>
<a id="1781" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="1788" class="Symbol">.</a><a id="1789" href="Preliminaries.html#491" class="Field">fun</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="1801" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="1805" href="Preliminaries.html#195" class="InductiveConstructor">inl</a>
<a id="1809" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="1816" class="Symbol">.</a><a id="1817" href="Preliminaries.html#507" class="Field">inv</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="1829" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="1833" href="Preliminaries.html#195" class="InductiveConstructor">inl</a>
<a id="1837" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="1844" class="Symbol">.</a><a id="1845" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1861" class="Symbol">(λ</a> <a id="1864" href="Preliminaries.html#1864" class="Bound">a</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="1872" class="Symbol">)</a> <a id="1874" class="Symbol">(λ</a> <a id="1877" href="Preliminaries.html#1877" class="Bound">b</a> <a id="1879" class="Symbol">→</a> <a id="1881" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="1885" class="Symbol">)</a>
<a id="1887" href="Preliminaries.html#1744" class="Function">+-symm</a> <a id="1894" class="Symbol">.</a><a id="1895" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="1911" class="Symbol">(λ</a> <a id="1914" href="Preliminaries.html#1914" class="Bound">b</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">(λ</a> <a id="1927" href="Preliminaries.html#1927" class="Bound">a</a> <a id="1929" class="Symbol">→</a> <a id="1931" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="1935" class="Symbol">)</a>

<a id="+-assoc"></a><a id="1938" href="Preliminaries.html#1938" class="Function">+-assoc</a> <a id="1946" class="Symbol">:</a> <a id="1948" class="Symbol">{</a><a id="1949" href="Preliminaries.html#1949" class="Bound">A</a> <a id="1951" href="Preliminaries.html#1951" class="Bound">B</a> <a id="1953" href="Preliminaries.html#1953" class="Bound">C</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1960" class="Symbol">}</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Preliminaries.html#1949" class="Bound">A</a> <a id="1966" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1968" href="Preliminaries.html#1951" class="Bound">B</a> <a id="1970" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1972" href="Preliminaries.html#1953" class="Bound">C</a> <a id="1974" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Preliminaries.html#1949" class="Bound">A</a> <a id="1979" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1981" href="Preliminaries.html#1951" class="Bound">B</a><a id="1982" class="Symbol">)</a> <a id="1984" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="1986" href="Preliminaries.html#1953" class="Bound">C</a>
<a id="1988" href="Preliminaries.html#1938" class="Function">+-assoc</a> <a id="1996" class="Symbol">.</a><a id="1997" href="Preliminaries.html#491" class="Field">fun</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2014" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2016" href="Preliminaries.html#195" class="InductiveConstructor">inl</a><a id="2019" class="Symbol">)</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2033" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2035" href="Preliminaries.html#213" class="InductiveConstructor">inr</a><a id="2038" class="Symbol">)</a> <a id="2040" href="Preliminaries.html#213" class="InductiveConstructor">inr</a><a id="2043" class="Symbol">)</a>
<a id="2045" href="Preliminaries.html#1938" class="Function">+-assoc</a> <a id="2053" class="Symbol">.</a><a id="2054" href="Preliminaries.html#507" class="Field">inv</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="2073" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="2082" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2084" href="Preliminaries.html#195" class="InductiveConstructor">inl</a><a id="2087" class="Symbol">))</a> <a id="2090" class="Symbol">(</a><a id="2091" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="2095" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2097" href="Preliminaries.html#213" class="InductiveConstructor">inr</a><a id="2100" class="Symbol">)</a>
<a id="2102" href="Preliminaries.html#1938" class="Function">+-assoc</a> <a id="2110" class="Symbol">.</a><a id="2111" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2119" class="Symbol">=</a> <a id="2121" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="2127" class="Symbol">(λ</a> <a id="2130" href="Preliminaries.html#2130" class="Bound">a</a> <a id="2132" class="Symbol">→</a> <a id="2134" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="2147" class="Symbol">(λ</a> <a id="2150" href="Preliminaries.html#2150" class="Bound">b</a> <a id="2152" class="Symbol">→</a> <a id="2154" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="2158" class="Symbol">)</a> <a id="2160" class="Symbol">λ</a> <a id="2162" href="Preliminaries.html#2162" class="Bound">c</a> <a id="2164" class="Symbol">→</a> <a id="2166" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="2170" class="Symbol">)</a>
<a id="2172" href="Preliminaries.html#1938" class="Function">+-assoc</a> <a id="2180" class="Symbol">.</a><a id="2181" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="2204" class="Symbol">(λ</a> <a id="2207" href="Preliminaries.html#2207" class="Bound">a</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="2215" class="Symbol">)</a> <a id="2217" class="Symbol">(λ</a> <a id="2220" href="Preliminaries.html#2220" class="Bound">b</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="2228" class="Symbol">))</a> <a id="2231" class="Symbol">λ</a> <a id="2233" href="Preliminaries.html#2233" class="Bound">c</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="+-map"></a><a id="2243" href="Preliminaries.html#2243" class="Function">+-map</a> <a id="2249" class="Symbol">:</a> <a id="2251" class="Symbol">{</a><a id="2252" href="Preliminaries.html#2252" class="Bound">A</a> <a id="2254" href="Preliminaries.html#2254" class="Bound">B</a> <a id="2256" href="Preliminaries.html#2256" class="Bound">X</a> <a id="2258" href="Preliminaries.html#2258" class="Bound">Y</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2265" class="Symbol">}</a> <a id="2267" class="Symbol">→</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Preliminaries.html#2252" class="Bound">A</a> <a id="2272" class="Symbol">→</a> <a id="2274" href="Preliminaries.html#2256" class="Bound">X</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" class="Symbol">(</a><a id="2280" href="Preliminaries.html#2254" class="Bound">B</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Preliminaries.html#2258" class="Bound">Y</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">→</a> <a id="2289" href="Preliminaries.html#2252" class="Bound">A</a> <a id="2291" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="2293" href="Preliminaries.html#2254" class="Bound">B</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Preliminaries.html#2256" class="Bound">X</a> <a id="2299" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="2301" href="Preliminaries.html#2258" class="Bound">Y</a>
<a id="2303" href="Preliminaries.html#2243" class="Function">+-map</a> <a id="2309" href="Preliminaries.html#2309" class="Bound">f</a> <a id="2311" href="Preliminaries.html#2311" class="Bound">g</a> <a id="2313" class="Symbol">=</a> <a id="2315" href="Preliminaries.html#1675" class="Function">+-rec</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2326" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2328" href="Preliminaries.html#2309" class="Bound">f</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="2336" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="2338" href="Preliminaries.html#2311" class="Bound">g</a><a id="2339" class="Symbol">)</a>

<a id="+-congr"></a><a id="2342" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="2350" class="Symbol">:</a> <a id="2352" class="Symbol">{</a><a id="2353" href="Preliminaries.html#2353" class="Bound">A</a> <a id="2355" href="Preliminaries.html#2355" class="Bound">B</a> <a id="2357" href="Preliminaries.html#2357" class="Bound">X</a> <a id="2359" href="Preliminaries.html#2359" class="Bound">Y</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2366" class="Symbol">}</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Preliminaries.html#2353" class="Bound">A</a> <a id="2372" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2374" href="Preliminaries.html#2357" class="Bound">X</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Preliminaries.html#2355" class="Bound">B</a> <a id="2380" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2382" href="Preliminaries.html#2359" class="Bound">Y</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Preliminaries.html#2353" class="Bound">A</a> <a id="2388" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="2390" href="Preliminaries.html#2355" class="Bound">B</a> <a id="2392" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2394" href="Preliminaries.html#2357" class="Bound">X</a> <a id="2396" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="2398" href="Preliminaries.html#2359" class="Bound">Y</a>
<a id="2400" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="2408" href="Preliminaries.html#2408" class="Bound">f</a> <a id="2410" href="Preliminaries.html#2410" class="Bound">g</a> <a id="2412" class="Symbol">.</a><a id="2413" href="Preliminaries.html#491" class="Field">fun</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Preliminaries.html#2243" class="Function">+-map</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Preliminaries.html#2408" class="Bound">f</a> <a id="2428" class="Symbol">.</a><a id="2429" href="Preliminaries.html#491" class="Field">fun</a><a id="2432" class="Symbol">)</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Preliminaries.html#2410" class="Bound">g</a> <a id="2437" class="Symbol">.</a><a id="2438" href="Preliminaries.html#491" class="Field">fun</a><a id="2441" class="Symbol">)</a>
<a id="2443" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="2451" href="Preliminaries.html#2451" class="Bound">f</a> <a id="2453" href="Preliminaries.html#2453" class="Bound">g</a> <a id="2455" class="Symbol">.</a><a id="2456" href="Preliminaries.html#507" class="Field">inv</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Preliminaries.html#2243" class="Function">+-map</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Preliminaries.html#2451" class="Bound">f</a> <a id="2471" class="Symbol">.</a><a id="2472" href="Preliminaries.html#507" class="Field">inv</a><a id="2475" class="Symbol">)</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Preliminaries.html#2453" class="Bound">g</a> <a id="2480" class="Symbol">.</a><a id="2481" href="Preliminaries.html#507" class="Field">inv</a><a id="2484" class="Symbol">)</a>
<a id="2486" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="2494" href="Preliminaries.html#2494" class="Bound">f</a> <a id="2496" href="Preliminaries.html#2496" class="Bound">g</a> <a id="2498" class="Symbol">.</a><a id="2499" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="2515" class="Symbol">(λ</a> <a id="2518" href="Preliminaries.html#2518" class="Bound">a</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Preliminaries.html#864" class="Function">ap</a> <a id="2525" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Preliminaries.html#2494" class="Bound">f</a> <a id="2532" class="Symbol">.</a><a id="2533" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2541" href="Preliminaries.html#2518" class="Bound">a</a><a id="2542" class="Symbol">))</a> <a id="2545" class="Symbol">(λ</a> <a id="2548" href="Preliminaries.html#2548" class="Bound">b</a> <a id="2550" class="Symbol">→</a> <a id="2552" href="Preliminaries.html#864" class="Function">ap</a> <a id="2555" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Preliminaries.html#2496" class="Bound">g</a> <a id="2562" class="Symbol">.</a><a id="2563" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2571" href="Preliminaries.html#2548" class="Bound">b</a><a id="2572" class="Symbol">))</a>
<a id="2575" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="2583" href="Preliminaries.html#2583" class="Bound">f</a> <a id="2585" href="Preliminaries.html#2585" class="Bound">g</a> <a id="2587" class="Symbol">.</a><a id="2588" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Preliminaries.html#1506" class="Function">+-ind</a> <a id="2604" class="Symbol">(λ</a> <a id="2607" href="Preliminaries.html#2607" class="Bound">a</a> <a id="2609" class="Symbol">→</a> <a id="2611" href="Preliminaries.html#864" class="Function">ap</a> <a id="2614" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Preliminaries.html#2583" class="Bound">f</a> <a id="2621" class="Symbol">.</a><a id="2622" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2630" href="Preliminaries.html#2607" class="Bound">a</a><a id="2631" class="Symbol">))</a> <a id="2634" class="Symbol">(λ</a> <a id="2637" href="Preliminaries.html#2637" class="Bound">b</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="Preliminaries.html#864" class="Function">ap</a> <a id="2644" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Preliminaries.html#2585" class="Bound">g</a> <a id="2651" class="Symbol">.</a><a id="2652" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2660" href="Preliminaries.html#2637" class="Bound">b</a><a id="2661" class="Symbol">))</a>

<a id="id-iso"></a><a id="2665" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="2672" class="Symbol">:</a> <a id="2674" class="Symbol">{</a><a id="2675" href="Preliminaries.html#2675" class="Bound">A</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2682" class="Symbol">}</a> <a id="2684" class="Symbol">→</a> <a id="2686" href="Preliminaries.html#2675" class="Bound">A</a> <a id="2688" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2690" href="Preliminaries.html#2675" class="Bound">A</a>
<a id="2692" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="2699" class="Symbol">.</a><a id="2700" href="Preliminaries.html#491" class="Field">fun</a> <a id="2704" href="Preliminaries.html#2704" class="Bound">a</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Preliminaries.html#2704" class="Bound">a</a>
<a id="2710" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="2717" class="Symbol">.</a><a id="2718" href="Preliminaries.html#507" class="Field">inv</a> <a id="2722" href="Preliminaries.html#2722" class="Bound">a</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Preliminaries.html#2722" class="Bound">a</a>
<a id="2728" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="2735" class="Symbol">.</a><a id="2736" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2744" href="Preliminaries.html#2744" class="Bound">a</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="2753" href="Preliminaries.html#2665" class="Function">id-iso</a> <a id="2760" class="Symbol">.</a><a id="2761" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2769" href="Preliminaries.html#2769" class="Bound">a</a> <a id="2771" class="Symbol">=</a> <a id="2773" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="inv-iso"></a><a id="2779" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2787" class="Symbol">:</a> <a id="2789" class="Symbol">{</a><a id="2790" href="Preliminaries.html#2790" class="Bound">A</a> <a id="2792" href="Preliminaries.html#2792" class="Bound">B</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2799" class="Symbol">}</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Preliminaries.html#2790" class="Bound">A</a> <a id="2805" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2807" href="Preliminaries.html#2792" class="Bound">B</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="Preliminaries.html#2792" class="Bound">B</a> <a id="2813" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2815" href="Preliminaries.html#2790" class="Bound">A</a>
<a id="2817" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2825" href="Preliminaries.html#2825" class="Bound">f</a> <a id="2827" class="Symbol">.</a><a id="2828" href="Preliminaries.html#491" class="Field">fun</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Preliminaries.html#2825" class="Bound">f</a> <a id="2836" class="Symbol">.</a><a id="2837" href="Preliminaries.html#507" class="Field">inv</a>
<a id="2841" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2849" href="Preliminaries.html#2849" class="Bound">f</a> <a id="2851" class="Symbol">.</a><a id="2852" href="Preliminaries.html#507" class="Field">inv</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Preliminaries.html#2849" class="Bound">f</a> <a id="2860" class="Symbol">.</a><a id="2861" href="Preliminaries.html#491" class="Field">fun</a>
<a id="2865" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2873" href="Preliminaries.html#2873" class="Bound">f</a> <a id="2875" class="Symbol">.</a><a id="2876" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Preliminaries.html#2873" class="Bound">f</a> <a id="2888" class="Symbol">.</a><a id="2889" href="Preliminaries.html#563" class="Field">fun-inv</a>
<a id="2897" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2905" href="Preliminaries.html#2905" class="Bound">f</a> <a id="2907" class="Symbol">.</a><a id="2908" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="2916" class="Symbol">=</a> <a id="2918" href="Preliminaries.html#2905" class="Bound">f</a> <a id="2920" class="Symbol">.</a><a id="2921" href="Preliminaries.html#523" class="Field">inv-fun</a>

<a id="symm-iso"></a><a id="2930" href="Preliminaries.html#2930" class="Function">symm-iso</a> <a id="2939" class="Symbol">:</a> <a id="2941" class="Symbol">{</a><a id="2942" href="Preliminaries.html#2942" class="Bound">A</a> <a id="2944" class="Symbol">:</a> <a id="2946" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2949" class="Symbol">}</a> <a id="2951" class="Symbol">{</a><a id="2952" href="Preliminaries.html#2952" class="Bound">x</a> <a id="2954" href="Preliminaries.html#2954" class="Bound">y</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Preliminaries.html#2942" class="Bound">A</a><a id="2959" class="Symbol">}</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Preliminaries.html#2952" class="Bound">x</a> <a id="2965" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2967" href="Preliminaries.html#2954" class="Bound">y</a> <a id="2969" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2971" href="Preliminaries.html#2954" class="Bound">y</a> <a id="2973" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="2975" href="Preliminaries.html#2952" class="Bound">x</a>
<a id="2977" href="Preliminaries.html#2930" class="Function">symm-iso</a> <a id="2986" class="Symbol">.</a><a id="2987" href="Preliminaries.html#491" class="Field">fun</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Preliminaries.html#803" class="Function">symm</a>
<a id="2998" href="Preliminaries.html#2930" class="Function">symm-iso</a> <a id="3007" class="Symbol">.</a><a id="3008" href="Preliminaries.html#507" class="Field">inv</a> <a id="3012" class="Symbol">=</a> <a id="3014" href="Preliminaries.html#803" class="Function">symm</a>
<a id="3019" href="Preliminaries.html#2930" class="Function">symm-iso</a> <a id="3028" class="Symbol">.</a><a id="3029" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="3037" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="3049" href="Preliminaries.html#2930" class="Function">symm-iso</a> <a id="3058" class="Symbol">.</a><a id="3059" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="3067" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3072" class="Symbol">=</a> <a id="3074" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="transport-iso"></a><a id="3080" href="Preliminaries.html#3080" class="Function">transport-iso</a> <a id="3094" class="Symbol">:</a> <a id="3096" class="Symbol">{</a><a id="3097" href="Preliminaries.html#3097" class="Bound">A</a> <a id="3099" class="Symbol">:</a> <a id="3101" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3104" class="Symbol">}</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Preliminaries.html#3107" class="Bound">P</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Preliminaries.html#3097" class="Bound">A</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">{</a><a id="3121" href="Preliminaries.html#3121" class="Bound">x</a> <a id="3123" href="Preliminaries.html#3123" class="Bound">y</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Preliminaries.html#3097" class="Bound">A</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">→</a> <a id="3132" href="Preliminaries.html#3121" class="Bound">x</a> <a id="3134" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3136" href="Preliminaries.html#3123" class="Bound">y</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Preliminaries.html#3107" class="Bound">P</a> <a id="3142" href="Preliminaries.html#3121" class="Bound">x</a> <a id="3144" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="3146" href="Preliminaries.html#3107" class="Bound">P</a> <a id="3148" href="Preliminaries.html#3123" class="Bound">y</a>
<a id="3150" href="Preliminaries.html#3080" class="Function">transport-iso</a> <a id="3164" class="Symbol">_</a> <a id="3166" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Preliminaries.html#2665" class="Function">id-iso</a>

<a id="eq-congr"></a><a id="3181" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="3190" class="Symbol">:</a> <a id="3192" class="Symbol">{</a><a id="3193" href="Preliminaries.html#3193" class="Bound">A</a> <a id="3195" class="Symbol">:</a> <a id="3197" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3200" class="Symbol">}</a> <a id="3202" class="Symbol">{</a><a id="3203" href="Preliminaries.html#3203" class="Bound">a</a> <a id="3205" href="Preliminaries.html#3205" class="Bound">b</a> <a id="3207" href="Preliminaries.html#3207" class="Bound">x</a> <a id="3209" href="Preliminaries.html#3209" class="Bound">y</a> <a id="3211" class="Symbol">:</a> <a id="3213" href="Preliminaries.html#3193" class="Bound">A</a><a id="3214" class="Symbol">}</a> <a id="3216" class="Symbol">→</a> <a id="3218" href="Preliminaries.html#3203" class="Bound">a</a> <a id="3220" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3222" href="Preliminaries.html#3207" class="Bound">x</a> <a id="3224" class="Symbol">→</a> <a id="3226" href="Preliminaries.html#3205" class="Bound">b</a> <a id="3228" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3230" href="Preliminaries.html#3209" class="Bound">y</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Preliminaries.html#3203" class="Bound">a</a> <a id="3236" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3238" href="Preliminaries.html#3205" class="Bound">b</a> <a id="3240" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="3242" href="Preliminaries.html#3207" class="Bound">x</a> <a id="3244" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3246" href="Preliminaries.html#3209" class="Bound">y</a>
<a id="3248" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="3257" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3262" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Preliminaries.html#2665" class="Function">id-iso</a>

<a id="eq-congr-refl"></a><a id="3277" href="Preliminaries.html#3277" class="Function">eq-congr-refl</a> <a id="3291" class="Symbol">:</a> <a id="3293" class="Symbol">{</a><a id="3294" href="Preliminaries.html#3294" class="Bound">A</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3301" class="Symbol">}</a> <a id="3303" class="Symbol">{</a><a id="3304" href="Preliminaries.html#3304" class="Bound">a</a> <a id="3306" href="Preliminaries.html#3306" class="Bound">x</a> <a id="3308" class="Symbol">:</a> <a id="3310" href="Preliminaries.html#3294" class="Bound">A</a><a id="3311" class="Symbol">}</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Preliminaries.html#3314" class="Bound">p</a> <a id="3316" class="Symbol">:</a> <a id="3318" href="Preliminaries.html#3304" class="Bound">a</a> <a id="3320" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3322" href="Preliminaries.html#3306" class="Bound">x</a><a id="3323" class="Symbol">)</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="3336" href="Preliminaries.html#3314" class="Bound">p</a> <a id="3338" href="Preliminaries.html#3314" class="Bound">p</a> <a id="3340" class="Symbol">.</a><a id="3341" href="Preliminaries.html#491" class="Field">fun</a> <a id="3345" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3350" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3352" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="3357" href="Preliminaries.html#3277" class="Function">eq-congr-refl</a> <a id="3371" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="fib"></a><a id="3384" href="Preliminaries.html#3384" class="Function">fib</a> <a id="3388" class="Symbol">:</a> <a id="3390" class="Symbol">{</a><a id="3391" href="Preliminaries.html#3391" class="Bound">A</a> <a id="3393" href="Preliminaries.html#3393" class="Bound">B</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3400" class="Symbol">}</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Preliminaries.html#3403" class="Bound">f</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Preliminaries.html#3391" class="Bound">A</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Preliminaries.html#3393" class="Bound">B</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">→</a> <a id="3416" href="Preliminaries.html#3393" class="Bound">B</a> <a id="3418" class="Symbol">→</a> <a id="3420" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3424" href="Preliminaries.html#3384" class="Function">fib</a> <a id="3428" class="Symbol">{</a><a id="3429" class="Argument">A</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Preliminaries.html#3433" class="Bound">A</a><a id="3434" class="Symbol">}</a> <a id="3436" href="Preliminaries.html#3436" class="Bound">f</a> <a id="3438" href="Preliminaries.html#3438" class="Bound">b</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="Preliminaries.html#323" class="Record">Σ</a> <a id="3444" href="Preliminaries.html#3433" class="Bound">A</a> <a id="3446" class="Symbol">(λ</a> <a id="3449" href="Preliminaries.html#3449" class="Bound">a</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="Preliminaries.html#3436" class="Bound">f</a> <a id="3455" href="Preliminaries.html#3449" class="Bound">a</a> <a id="3457" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3459" href="Preliminaries.html#3438" class="Bound">b</a><a id="3460" class="Symbol">)</a>

<a id="isContr"></a><a id="3463" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3477" class="Symbol">→</a> <a id="3479" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3483" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="3491" href="Preliminaries.html#3491" class="Bound">A</a> <a id="3493" class="Symbol">=</a> <a id="3495" href="Preliminaries.html#323" class="Record">Σ</a> <a id="3497" href="Preliminaries.html#3491" class="Bound">A</a> <a id="3499" class="Symbol">(λ</a> <a id="3502" href="Preliminaries.html#3502" class="Bound">a</a> <a id="3504" class="Symbol">→</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Preliminaries.html#3507" class="Bound">b</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Preliminaries.html#3491" class="Bound">A</a><a id="3512" class="Symbol">)</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Preliminaries.html#3502" class="Bound">a</a> <a id="3518" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3520" href="Preliminaries.html#3507" class="Bound">b</a><a id="3521" class="Symbol">)</a>

<a id="refl-comp"></a><a id="3524" href="Preliminaries.html#3524" class="Function">refl-comp</a> <a id="3534" class="Symbol">:</a> <a id="3536" class="Symbol">{</a><a id="3537" href="Preliminaries.html#3537" class="Bound">A</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3544" class="Symbol">}</a> <a id="3546" class="Symbol">{</a><a id="3547" href="Preliminaries.html#3547" class="Bound">a</a> <a id="3549" href="Preliminaries.html#3549" class="Bound">b</a> <a id="3551" class="Symbol">:</a> <a id="3553" href="Preliminaries.html#3537" class="Bound">A</a><a id="3554" class="Symbol">}</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Preliminaries.html#3557" class="Bound">p</a> <a id="3559" class="Symbol">:</a> <a id="3561" href="Preliminaries.html#3547" class="Bound">a</a> <a id="3563" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3565" href="Preliminaries.html#3549" class="Bound">b</a><a id="3566" class="Symbol">)</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3575" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="3577" href="Preliminaries.html#3557" class="Bound">p</a> <a id="3579" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3581" href="Preliminaries.html#3557" class="Bound">p</a>
<a id="3583" href="Preliminaries.html#3524" class="Function">refl-comp</a> <a id="3593" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3598" class="Symbol">=</a> <a id="3600" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="comp-refl"></a><a id="3606" href="Preliminaries.html#3606" class="Function">comp-refl</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">{</a><a id="3619" href="Preliminaries.html#3619" class="Bound">A</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3626" class="Symbol">}</a> <a id="3628" class="Symbol">{</a><a id="3629" href="Preliminaries.html#3629" class="Bound">a</a> <a id="3631" href="Preliminaries.html#3631" class="Bound">b</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Preliminaries.html#3619" class="Bound">A</a><a id="3636" class="Symbol">}</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Preliminaries.html#3639" class="Bound">p</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Preliminaries.html#3629" class="Bound">a</a> <a id="3645" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3647" href="Preliminaries.html#3631" class="Bound">b</a><a id="3648" class="Symbol">)</a> <a id="3650" class="Symbol">→</a> <a id="3652" href="Preliminaries.html#3639" class="Bound">p</a> <a id="3654" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="3656" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3661" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3663" href="Preliminaries.html#3639" class="Bound">p</a>
<a id="3665" href="Preliminaries.html#3606" class="Function">comp-refl</a> <a id="3675" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3680" class="Symbol">=</a> <a id="3682" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="ap-nat"></a><a id="3688" href="Preliminaries.html#3688" class="Function">ap-nat</a> <a id="3695" class="Symbol">:</a> <a id="3697" class="Symbol">{</a><a id="3698" href="Preliminaries.html#3698" class="Bound">A</a> <a id="3700" href="Preliminaries.html#3700" class="Bound">B</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3707" class="Symbol">}</a> <a id="3709" class="Symbol">{</a><a id="3710" href="Preliminaries.html#3710" class="Bound">f</a> <a id="3712" href="Preliminaries.html#3712" class="Bound">g</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="Preliminaries.html#3698" class="Bound">A</a> <a id="3718" class="Symbol">→</a> <a id="3720" href="Preliminaries.html#3700" class="Bound">B</a><a id="3721" class="Symbol">}</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Preliminaries.html#3724" class="Bound">h</a> <a id="3726" class="Symbol">:</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Preliminaries.html#3729" class="Bound">a</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Preliminaries.html#3698" class="Bound">A</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Preliminaries.html#3710" class="Bound">f</a> <a id="3740" href="Preliminaries.html#3729" class="Bound">a</a> <a id="3742" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3744" href="Preliminaries.html#3712" class="Bound">g</a> <a id="3746" href="Preliminaries.html#3729" class="Bound">a</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">{</a><a id="3750" href="Preliminaries.html#3750" class="Bound">a</a> <a id="3752" href="Preliminaries.html#3752" class="Bound">b</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Preliminaries.html#3698" class="Bound">A</a><a id="3757" class="Symbol">}</a> <a id="3759" class="Symbol">(</a><a id="3760" href="Preliminaries.html#3760" class="Bound">p</a> <a id="3762" class="Symbol">:</a> <a id="3764" href="Preliminaries.html#3750" class="Bound">a</a> <a id="3766" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3768" href="Preliminaries.html#3752" class="Bound">b</a><a id="3769" class="Symbol">)</a> <a id="3771" class="Symbol">→</a>
         <a id="3782" href="Preliminaries.html#864" class="Function">ap</a> <a id="3785" href="Preliminaries.html#3710" class="Bound">f</a> <a id="3787" href="Preliminaries.html#3760" class="Bound">p</a> <a id="3789" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="3791" href="Preliminaries.html#3724" class="Bound">h</a> <a id="3793" href="Preliminaries.html#3752" class="Bound">b</a> <a id="3795" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3797" href="Preliminaries.html#3724" class="Bound">h</a> <a id="3799" href="Preliminaries.html#3750" class="Bound">a</a> <a id="3801" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="3803" href="Preliminaries.html#864" class="Function">ap</a> <a id="3806" href="Preliminaries.html#3712" class="Bound">g</a> <a id="3808" href="Preliminaries.html#3760" class="Bound">p</a>
<a id="3810" href="Preliminaries.html#3688" class="Function">ap-nat</a> <a id="3817" href="Preliminaries.html#3817" class="Bound">h</a> <a id="3819" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Preliminaries.html#3524" class="Function">refl-comp</a> <a id="3836" class="Symbol">_</a> <a id="3838" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="3840" href="Preliminaries.html#803" class="Function">symm</a> <a id="3845" class="Symbol">(</a><a id="3846" href="Preliminaries.html#3606" class="Function">comp-refl</a> <a id="3856" class="Symbol">_)</a>

<a id="eq-symm-comp-of-comp-eq"></a><a id="3860" href="Preliminaries.html#3860" class="Function">eq-symm-comp-of-comp-eq</a> <a id="3884" class="Symbol">:</a> <a id="3886" class="Symbol">{</a><a id="3887" href="Preliminaries.html#3887" class="Bound">A</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">{</a><a id="3897" href="Preliminaries.html#3897" class="Bound">a</a> <a id="3899" href="Preliminaries.html#3899" class="Bound">b</a> <a id="3901" href="Preliminaries.html#3901" class="Bound">c</a> <a id="3903" class="Symbol">:</a> <a id="3905" href="Preliminaries.html#3887" class="Bound">A</a><a id="3906" class="Symbol">}</a>
                         <a id="3933" class="Symbol">(</a><a id="3934" href="Preliminaries.html#3934" class="Bound">ab</a> <a id="3937" class="Symbol">:</a> <a id="3939" href="Preliminaries.html#3897" class="Bound">a</a> <a id="3941" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3943" href="Preliminaries.html#3899" class="Bound">b</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Preliminaries.html#3947" class="Bound">bc</a> <a id="3950" class="Symbol">:</a> <a id="3952" href="Preliminaries.html#3899" class="Bound">b</a> <a id="3954" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3956" href="Preliminaries.html#3901" class="Bound">c</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Preliminaries.html#3960" class="Bound">ac</a> <a id="3963" class="Symbol">:</a> <a id="3965" href="Preliminaries.html#3897" class="Bound">a</a> <a id="3967" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="3969" href="Preliminaries.html#3901" class="Bound">c</a><a id="3970" class="Symbol">)</a> <a id="3972" class="Symbol">→</a>
                         <a id="3999" href="Preliminaries.html#3934" class="Bound">ab</a> <a id="4002" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4004" href="Preliminaries.html#3947" class="Bound">bc</a> <a id="4007" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4009" href="Preliminaries.html#3960" class="Bound">ac</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Preliminaries.html#3947" class="Bound">bc</a> <a id="4017" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4019" href="Preliminaries.html#803" class="Function">symm</a> <a id="4024" href="Preliminaries.html#3934" class="Bound">ab</a> <a id="4027" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4029" href="Preliminaries.html#3960" class="Bound">ac</a>
<a id="4032" href="Preliminaries.html#3860" class="Function">eq-symm-comp-of-comp-eq</a>  <a id="4057" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4062" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4067" href="Preliminaries.html#4067" class="Bound">p</a> <a id="4069" href="Preliminaries.html#4069" class="Bound">h</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Preliminaries.html#4069" class="Bound">h</a> <a id="4075" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4077" href="Preliminaries.html#803" class="Function">symm</a> <a id="4082" class="Symbol">(</a><a id="4083" href="Preliminaries.html#3524" class="Function">refl-comp</a> <a id="4093" class="Symbol">_)</a>

<a id="ap-id"></a><a id="4097" href="Preliminaries.html#4097" class="Function">ap-id</a> <a id="4103" class="Symbol">:</a> <a id="4105" class="Symbol">{</a><a id="4106" href="Preliminaries.html#4106" class="Bound">A</a> <a id="4108" class="Symbol">:</a> <a id="4110" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4113" class="Symbol">}</a> <a id="4115" class="Symbol">{</a><a id="4116" href="Preliminaries.html#4116" class="Bound">a</a> <a id="4118" href="Preliminaries.html#4118" class="Bound">b</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="Preliminaries.html#4106" class="Bound">A</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Preliminaries.html#4126" class="Bound">p</a> <a id="4128" class="Symbol">:</a> <a id="4130" href="Preliminaries.html#4116" class="Bound">a</a> <a id="4132" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4134" href="Preliminaries.html#4118" class="Bound">b</a><a id="4135" class="Symbol">)</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Preliminaries.html#864" class="Function">ap</a> <a id="4142" class="Symbol">(λ</a> <a id="4145" href="Preliminaries.html#4145" class="Bound">x</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Preliminaries.html#4145" class="Bound">x</a><a id="4150" class="Symbol">)</a> <a id="4152" href="Preliminaries.html#4126" class="Bound">p</a> <a id="4154" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4156" href="Preliminaries.html#4126" class="Bound">p</a>
<a id="4158" href="Preliminaries.html#4097" class="Function">ap-id</a> <a id="4164" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4169" class="Symbol">=</a> <a id="4171" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="ap-circ"></a><a id="4177" href="Preliminaries.html#4177" class="Function">ap-circ</a> <a id="4185" class="Symbol">:</a> <a id="4187" class="Symbol">{</a><a id="4188" href="Preliminaries.html#4188" class="Bound">A</a> <a id="4190" href="Preliminaries.html#4190" class="Bound">B</a> <a id="4192" href="Preliminaries.html#4192" class="Bound">C</a> <a id="4194" class="Symbol">:</a> <a id="4196" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4199" class="Symbol">}</a> <a id="4201" class="Symbol">{</a><a id="4202" href="Preliminaries.html#4202" class="Bound">f</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Preliminaries.html#4188" class="Bound">A</a> <a id="4208" class="Symbol">→</a> <a id="4210" href="Preliminaries.html#4190" class="Bound">B</a><a id="4211" class="Symbol">}</a> <a id="4213" class="Symbol">{</a><a id="4214" href="Preliminaries.html#4214" class="Bound">g</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Preliminaries.html#4190" class="Bound">B</a> <a id="4220" class="Symbol">→</a> <a id="4222" href="Preliminaries.html#4192" class="Bound">C</a><a id="4223" class="Symbol">}</a> <a id="4225" class="Symbol">{</a><a id="4226" href="Preliminaries.html#4226" class="Bound">a</a> <a id="4228" href="Preliminaries.html#4228" class="Bound">b</a> <a id="4230" class="Symbol">:</a> <a id="4232" href="Preliminaries.html#4188" class="Bound">A</a><a id="4233" class="Symbol">}</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Preliminaries.html#4236" class="Bound">p</a> <a id="4238" class="Symbol">:</a> <a id="4240" href="Preliminaries.html#4226" class="Bound">a</a> <a id="4242" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4244" href="Preliminaries.html#4228" class="Bound">b</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Preliminaries.html#864" class="Function">ap</a> <a id="4252" href="Preliminaries.html#4214" class="Bound">g</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Preliminaries.html#864" class="Function">ap</a> <a id="4258" href="Preliminaries.html#4202" class="Bound">f</a> <a id="4260" href="Preliminaries.html#4236" class="Bound">p</a><a id="4261" class="Symbol">)</a> <a id="4263" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4265" href="Preliminaries.html#864" class="Function">ap</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Preliminaries.html#4214" class="Bound">g</a> <a id="4271" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="4273" href="Preliminaries.html#4202" class="Bound">f</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Preliminaries.html#4236" class="Bound">p</a>
<a id="4278" href="Preliminaries.html#4177" class="Function">ap-circ</a> <a id="4286" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4291" class="Symbol">=</a> <a id="4293" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="comp-congr"></a><a id="4299" href="Preliminaries.html#4299" class="Function">comp-congr</a> <a id="4310" class="Symbol">:</a> <a id="4312" class="Symbol">{</a><a id="4313" href="Preliminaries.html#4313" class="Bound">A</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">{</a><a id="4323" href="Preliminaries.html#4323" class="Bound">a</a> <a id="4325" href="Preliminaries.html#4325" class="Bound">b</a> <a id="4327" href="Preliminaries.html#4327" class="Bound">c</a> <a id="4329" class="Symbol">:</a> <a id="4331" href="Preliminaries.html#4313" class="Bound">A</a><a id="4332" class="Symbol">}</a> <a id="4334" class="Symbol">{</a><a id="4335" href="Preliminaries.html#4335" class="Bound">p</a> <a id="4337" href="Preliminaries.html#4337" class="Bound">p&#39;</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="Preliminaries.html#4323" class="Bound">a</a> <a id="4344" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4346" href="Preliminaries.html#4325" class="Bound">b</a><a id="4347" class="Symbol">}</a> <a id="4349" class="Symbol">{</a><a id="4350" href="Preliminaries.html#4350" class="Bound">q</a> <a id="4352" href="Preliminaries.html#4352" class="Bound">q&#39;</a> <a id="4355" class="Symbol">:</a> <a id="4357" href="Preliminaries.html#4325" class="Bound">b</a> <a id="4359" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4361" href="Preliminaries.html#4327" class="Bound">c</a><a id="4362" class="Symbol">}</a> <a id="4364" class="Symbol">→</a> <a id="4366" href="Preliminaries.html#4335" class="Bound">p</a> <a id="4368" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4370" href="Preliminaries.html#4337" class="Bound">p&#39;</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="Preliminaries.html#4350" class="Bound">q</a> <a id="4377" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4379" href="Preliminaries.html#4352" class="Bound">q&#39;</a> <a id="4382" class="Symbol">→</a> <a id="4384" href="Preliminaries.html#4335" class="Bound">p</a> <a id="4386" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4388" href="Preliminaries.html#4350" class="Bound">q</a> <a id="4390" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4392" href="Preliminaries.html#4337" class="Bound">p&#39;</a> <a id="4395" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4397" href="Preliminaries.html#4352" class="Bound">q&#39;</a>
<a id="4400" href="Preliminaries.html#4299" class="Function">comp-congr</a> <a id="4411" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4416" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4421" class="Symbol">=</a> <a id="4423" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="postcomp-inj"></a><a id="4429" href="Preliminaries.html#4429" class="Function">postcomp-inj</a> <a id="4442" class="Symbol">:</a> <a id="4444" class="Symbol">{</a><a id="4445" href="Preliminaries.html#4445" class="Bound">A</a> <a id="4447" class="Symbol">:</a> <a id="4449" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Preliminaries.html#4455" class="Bound">a</a> <a id="4457" href="Preliminaries.html#4457" class="Bound">b</a> <a id="4459" href="Preliminaries.html#4459" class="Bound">c</a> <a id="4461" class="Symbol">:</a> <a id="4463" href="Preliminaries.html#4445" class="Bound">A</a><a id="4464" class="Symbol">}</a> <a id="4466" class="Symbol">{</a><a id="4467" href="Preliminaries.html#4467" class="Bound">p</a> <a id="4469" href="Preliminaries.html#4469" class="Bound">p&#39;</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Preliminaries.html#4455" class="Bound">a</a> <a id="4476" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4478" href="Preliminaries.html#4457" class="Bound">b</a><a id="4479" class="Symbol">}</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Preliminaries.html#4482" class="Bound">q</a> <a id="4484" class="Symbol">:</a> <a id="4486" href="Preliminaries.html#4457" class="Bound">b</a> <a id="4488" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4490" href="Preliminaries.html#4459" class="Bound">c</a><a id="4491" class="Symbol">)</a> <a id="4493" class="Symbol">→</a>
               <a id="4510" href="Preliminaries.html#4467" class="Bound">p</a> <a id="4512" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4514" href="Preliminaries.html#4482" class="Bound">q</a> <a id="4516" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4518" href="Preliminaries.html#4469" class="Bound">p&#39;</a> <a id="4521" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4523" href="Preliminaries.html#4482" class="Bound">q</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Preliminaries.html#4467" class="Bound">p</a> <a id="4529" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4531" href="Preliminaries.html#4469" class="Bound">p&#39;</a>
<a id="4534" href="Preliminaries.html#4429" class="Function">postcomp-inj</a> <a id="4547" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4552" href="Preliminaries.html#4552" class="Bound">h</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Preliminaries.html#803" class="Function">symm</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Preliminaries.html#3606" class="Function">comp-refl</a> <a id="4572" class="Symbol">_</a> <a id="4574" class="Symbol">)</a> <a id="4576" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4578" href="Preliminaries.html#4552" class="Bound">h</a> <a id="4580" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4582" href="Preliminaries.html#3606" class="Function">comp-refl</a> <a id="4592" class="Symbol">_</a>

<a id="endo-comm"></a><a id="4595" href="Preliminaries.html#4595" class="Function">endo-comm</a> <a id="4605" class="Symbol">:</a> <a id="4607" class="Symbol">{</a><a id="4608" href="Preliminaries.html#4608" class="Bound">A</a> <a id="4610" class="Symbol">:</a> <a id="4612" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4615" class="Symbol">}</a> <a id="4617" class="Symbol">{</a><a id="4618" href="Preliminaries.html#4618" class="Bound">f</a> <a id="4620" class="Symbol">:</a> <a id="4622" href="Preliminaries.html#4608" class="Bound">A</a> <a id="4624" class="Symbol">→</a> <a id="4626" href="Preliminaries.html#4608" class="Bound">A</a><a id="4627" class="Symbol">}</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Preliminaries.html#4630" class="Bound">h</a> <a id="4632" class="Symbol">:</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Preliminaries.html#4635" class="Bound">a</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Preliminaries.html#4608" class="Bound">A</a><a id="4640" class="Symbol">)</a> <a id="4642" class="Symbol">→</a> <a id="4644" href="Preliminaries.html#4618" class="Bound">f</a> <a id="4646" href="Preliminaries.html#4635" class="Bound">a</a> <a id="4648" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4650" href="Preliminaries.html#4635" class="Bound">a</a><a id="4651" class="Symbol">)</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Preliminaries.html#4654" class="Bound">a</a> <a id="4656" class="Symbol">:</a> <a id="4658" href="Preliminaries.html#4608" class="Bound">A</a><a id="4659" class="Symbol">)</a> <a id="4661" class="Symbol">→</a>
            <a id="4675" href="Preliminaries.html#4630" class="Bound">h</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Preliminaries.html#4618" class="Bound">f</a> <a id="4680" href="Preliminaries.html#4654" class="Bound">a</a><a id="4681" class="Symbol">)</a> <a id="4683" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4685" href="Preliminaries.html#864" class="Function">ap</a> <a id="4688" href="Preliminaries.html#4618" class="Bound">f</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Preliminaries.html#4630" class="Bound">h</a> <a id="4693" href="Preliminaries.html#4654" class="Bound">a</a><a id="4694" class="Symbol">)</a>
<a id="4696" href="Preliminaries.html#4595" class="Function">endo-comm</a> <a id="4706" href="Preliminaries.html#4706" class="Bound">h</a> <a id="4708" href="Preliminaries.html#4708" class="Bound">a</a> <a id="4710" class="Symbol">=</a> <a id="4712" href="Preliminaries.html#4429" class="Function">postcomp-inj</a> <a id="4725" class="Symbol">(</a><a id="4726" href="Preliminaries.html#4706" class="Bound">h</a> <a id="4728" href="Preliminaries.html#4708" class="Bound">a</a><a id="4729" class="Symbol">)</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Preliminaries.html#803" class="Function">symm</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Preliminaries.html#3688" class="Function">ap-nat</a> <a id="4745" href="Preliminaries.html#4706" class="Bound">h</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Preliminaries.html#4706" class="Bound">h</a> <a id="4750" href="Preliminaries.html#4708" class="Bound">a</a><a id="4751" class="Symbol">)</a> <a id="4753" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4755" href="Preliminaries.html#4299" class="Function">comp-congr</a> <a id="4766" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Preliminaries.html#4097" class="Function">ap-id</a> <a id="4778" class="Symbol">_)))</a>

<a id="isProp"></a><a id="4784" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="4791" class="Symbol">:</a> <a id="4793" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4797" class="Symbol">→</a> <a id="4799" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4803" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="4810" href="Preliminaries.html#4810" class="Bound">A</a> <a id="4812" class="Symbol">=</a> <a id="4814" class="Symbol">(</a><a id="4815" href="Preliminaries.html#4815" class="Bound">a</a> <a id="4817" href="Preliminaries.html#4817" class="Bound">b</a> <a id="4819" class="Symbol">:</a> <a id="4821" href="Preliminaries.html#4810" class="Bound">A</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">→</a> <a id="4826" href="Preliminaries.html#4815" class="Bound">a</a> <a id="4828" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="4830" href="Preliminaries.html#4817" class="Bound">b</a>

<a id="isProp-of-isContr"></a><a id="4833" href="Preliminaries.html#4833" class="Function">isProp-of-isContr</a> <a id="4851" class="Symbol">:</a> <a id="4853" class="Symbol">{</a><a id="4854" href="Preliminaries.html#4854" class="Bound">A</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4861" class="Symbol">}</a> <a id="4863" class="Symbol">→</a> <a id="4865" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="4873" href="Preliminaries.html#4854" class="Bound">A</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="4884" href="Preliminaries.html#4854" class="Bound">A</a>
<a id="4886" href="Preliminaries.html#4833" class="Function">isProp-of-isContr</a> <a id="4904" href="Preliminaries.html#4904" class="Bound">A-contr</a> <a id="4912" href="Preliminaries.html#4912" class="Bound">a</a> <a id="4914" href="Preliminaries.html#4914" class="Bound">b</a> <a id="4916" class="Symbol">=</a> <a id="4918" href="Preliminaries.html#803" class="Function">symm</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Preliminaries.html#4904" class="Bound">A-contr</a> <a id="4932" class="Symbol">.</a><a id="4933" href="Preliminaries.html#403" class="Field">snd</a> <a id="4937" class="Symbol">_)</a> <a id="4940" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="4942" href="Preliminaries.html#4904" class="Bound">A-contr</a> <a id="4950" class="Symbol">.</a><a id="4951" href="Preliminaries.html#403" class="Field">snd</a> <a id="4955" class="Symbol">_</a>

<a id="contr-of-prop"></a><a id="4958" href="Preliminaries.html#4958" class="Function">contr-of-prop</a> <a id="4972" class="Symbol">:</a> <a id="4974" class="Symbol">{</a><a id="4975" href="Preliminaries.html#4975" class="Bound">A</a> <a id="4977" class="Symbol">:</a> <a id="4979" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4982" class="Symbol">}</a> <a id="4984" class="Symbol">→</a> <a id="4986" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="4993" href="Preliminaries.html#4975" class="Bound">A</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Preliminaries.html#4975" class="Bound">A</a> <a id="4999" class="Symbol">→</a> <a id="5001" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="5009" href="Preliminaries.html#4975" class="Bound">A</a>
<a id="5011" href="Preliminaries.html#4958" class="Function">contr-of-prop</a> <a id="5025" href="Preliminaries.html#5025" class="Bound">A-prop</a> <a id="5032" href="Preliminaries.html#5032" class="Bound">a</a> <a id="5034" class="Symbol">=</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Preliminaries.html#5032" class="Bound">a</a> <a id="5039" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="5041" href="Preliminaries.html#5025" class="Bound">A-prop</a> <a id="5048" href="Preliminaries.html#5032" class="Bound">a</a><a id="5049" class="Symbol">)</a>

<a id="transport-refl"></a><a id="5052" href="Preliminaries.html#5052" class="Function">transport-refl</a> <a id="5067" class="Symbol">:</a> <a id="5069" class="Symbol">{</a><a id="5070" href="Preliminaries.html#5070" class="Bound">A</a> <a id="5072" class="Symbol">:</a> <a id="5074" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5077" class="Symbol">}</a> <a id="5079" class="Symbol">{</a><a id="5080" href="Preliminaries.html#5080" class="Bound">P</a> <a id="5082" class="Symbol">:</a> <a id="5084" href="Preliminaries.html#5070" class="Bound">A</a> <a id="5086" class="Symbol">→</a> <a id="5088" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5091" class="Symbol">}</a> <a id="5093" class="Symbol">{</a><a id="5094" href="Preliminaries.html#5094" class="Bound">a</a> <a id="5096" class="Symbol">:</a> <a id="5098" href="Preliminaries.html#5070" class="Bound">A</a><a id="5099" class="Symbol">}</a> <a id="5101" class="Symbol">{</a><a id="5102" href="Preliminaries.html#5102" class="Bound">q</a> <a id="5104" class="Symbol">:</a> <a id="5106" href="Preliminaries.html#5094" class="Bound">a</a> <a id="5108" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="5110" href="Preliminaries.html#5094" class="Bound">a</a><a id="5111" class="Symbol">}</a> <a id="5113" class="Symbol">{</a><a id="5114" href="Preliminaries.html#5114" class="Bound">p</a> <a id="5116" class="Symbol">:</a> <a id="5118" href="Preliminaries.html#5080" class="Bound">P</a> <a id="5120" href="Preliminaries.html#5094" class="Bound">a</a><a id="5121" class="Symbol">}</a> <a id="5123" class="Symbol">→</a>
                 <a id="5142" href="Preliminaries.html#5102" class="Bound">q</a> <a id="5144" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="5146" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="5151" class="Symbol">→</a> <a id="5153" href="Preliminaries.html#941" class="Function">transport</a> <a id="5163" href="Preliminaries.html#5080" class="Bound">P</a> <a id="5165" href="Preliminaries.html#5114" class="Bound">p</a> <a id="5167" href="Preliminaries.html#5102" class="Bound">q</a> <a id="5169" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="5171" href="Preliminaries.html#5114" class="Bound">p</a>
<a id="5173" href="Preliminaries.html#5052" class="Function">transport-refl</a> <a id="5188" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="5193" class="Symbol">=</a> <a id="5195" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="5201" class="Keyword">module</a> <a id="5208" href="Preliminaries.html#5208" class="Module">_</a> <a id="5210" class="Symbol">{</a><a id="5211" href="Preliminaries.html#5211" class="Bound">A</a> <a id="5213" class="Symbol">:</a> <a id="5215" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5218" class="Symbol">}</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Preliminaries.html#5221" class="Bound">A-contr</a> <a id="5229" class="Symbol">:</a> <a id="5231" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="5239" href="Preliminaries.html#5211" class="Bound">A</a><a id="5240" class="Symbol">)</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Preliminaries.html#5243" class="Bound">P</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="Preliminaries.html#5211" class="Bound">A</a> <a id="5249" class="Symbol">→</a> <a id="5251" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5254" class="Symbol">)</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Preliminaries.html#5257" class="Bound">p</a> <a id="5259" class="Symbol">:</a> <a id="5261" href="Preliminaries.html#5243" class="Bound">P</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Preliminaries.html#5221" class="Bound">A-contr</a> <a id="5272" class="Symbol">.</a><a id="5273" href="Preliminaries.html#391" class="Field">fst</a><a id="5276" class="Symbol">))</a> <a id="5279" class="Keyword">where</a>
  <a id="5287" class="Keyword">abstract</a>
    <a id="5300" href="Preliminaries.html#5300" class="Function">contr-ind</a> <a id="5310" class="Symbol">:</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Preliminaries.html#5313" class="Bound">a</a> <a id="5315" class="Symbol">:</a> <a id="5317" href="Preliminaries.html#5211" class="Bound">A</a><a id="5318" class="Symbol">)</a> <a id="5320" class="Symbol">→</a> <a id="5322" href="Preliminaries.html#5243" class="Bound">P</a> <a id="5324" href="Preliminaries.html#5313" class="Bound">a</a>
    <a id="5330" href="Preliminaries.html#5300" class="Function">contr-ind</a> <a id="5340" href="Preliminaries.html#5340" class="Bound">a</a> <a id="5342" class="Symbol">=</a> <a id="5344" href="Preliminaries.html#941" class="Function">transport</a> <a id="5354" href="Preliminaries.html#5243" class="Bound">P</a> <a id="5356" href="Preliminaries.html#5257" class="Bound">p</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Preliminaries.html#4833" class="Function">isProp-of-isContr</a> <a id="5377" href="Preliminaries.html#5221" class="Bound">A-contr</a> <a id="5385" class="Symbol">_</a> <a id="5387" class="Symbol">_)</a>

    <a id="5395" href="Preliminaries.html#5395" class="Function">contr-ind-centre</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Preliminaries.html#5300" class="Function">contr-ind</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Preliminaries.html#5221" class="Bound">A-contr</a> <a id="5433" class="Symbol">.</a><a id="5434" href="Preliminaries.html#391" class="Field">fst</a><a id="5437" class="Symbol">)</a> <a id="5439" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="5441" href="Preliminaries.html#5257" class="Bound">p</a>
    <a id="5447" href="Preliminaries.html#5395" class="Function">contr-ind-centre</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="Preliminaries.html#5052" class="Function">transport-refl</a> <a id="5481" class="Symbol">{</a><a id="5482" class="Argument">p</a> <a id="5484" class="Symbol">=</a> <a id="5486" href="Preliminaries.html#5257" class="Bound">p</a><a id="5487" class="Symbol">}</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Preliminaries.html#803" class="Function">symm</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Preliminaries.html#3860" class="Function">eq-symm-comp-of-comp-eq</a> <a id="5520" class="Symbol">_</a> <a id="5522" class="Symbol">_</a> <a id="5524" class="Symbol">_</a> <a id="5526" class="Symbol">(</a><a id="5527" href="Preliminaries.html#3606" class="Function">comp-refl</a> <a id="5537" class="Symbol">_)))</a>

<a id="congrFun"></a><a id="5543" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="5552" class="Symbol">:</a> <a id="5554" class="Symbol">{</a><a id="5555" href="Preliminaries.html#5555" class="Bound">A</a> <a id="5557" class="Symbol">:</a> <a id="5559" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5562" class="Symbol">}</a> <a id="5564" class="Symbol">{</a><a id="5565" href="Preliminaries.html#5565" class="Bound">B</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Preliminaries.html#5555" class="Bound">A</a> <a id="5571" class="Symbol">→</a> <a id="5573" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">{</a><a id="5579" href="Preliminaries.html#5579" class="Bound">f</a> <a id="5581" href="Preliminaries.html#5581" class="Bound">g</a> <a id="5583" class="Symbol">:</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Preliminaries.html#5586" class="Bound">a</a> <a id="5588" class="Symbol">:</a> <a id="5590" href="Preliminaries.html#5555" class="Bound">A</a><a id="5591" class="Symbol">)</a> <a id="5593" class="Symbol">→</a> <a id="5595" href="Preliminaries.html#5565" class="Bound">B</a> <a id="5597" href="Preliminaries.html#5586" class="Bound">a</a><a id="5598" class="Symbol">}</a> <a id="5600" class="Symbol">→</a> <a id="5602" href="Preliminaries.html#5579" class="Bound">f</a> <a id="5604" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="5606" href="Preliminaries.html#5581" class="Bound">g</a> <a id="5608" class="Symbol">→</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Preliminaries.html#5611" class="Bound">a</a> <a id="5613" class="Symbol">:</a> <a id="5615" href="Preliminaries.html#5555" class="Bound">A</a><a id="5616" class="Symbol">)</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Preliminaries.html#5579" class="Bound">f</a> <a id="5622" href="Preliminaries.html#5611" class="Bound">a</a> <a id="5624" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="5626" href="Preliminaries.html#5581" class="Bound">g</a> <a id="5628" href="Preliminaries.html#5611" class="Bound">a</a>
<a id="5630" href="Preliminaries.html#5543" class="Function">congrFun</a> <a id="5639" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="5644" class="Symbol">_</a> <a id="5646" class="Symbol">=</a> <a id="5648" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="Σ-congr-snd"></a><a id="5654" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="5666" class="Symbol">:</a> <a id="5668" class="Symbol">{</a><a id="5669" href="Preliminaries.html#5669" class="Bound">A</a> <a id="5671" class="Symbol">:</a> <a id="5673" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5676" class="Symbol">}</a> <a id="5678" class="Symbol">{</a><a id="5679" href="Preliminaries.html#5679" class="Bound">X</a> <a id="5681" href="Preliminaries.html#5681" class="Bound">Y</a> <a id="5683" class="Symbol">:</a> <a id="5685" href="Preliminaries.html#5669" class="Bound">A</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5692" class="Symbol">}</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Preliminaries.html#5695" class="Bound">e</a> <a id="5697" class="Symbol">:</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Preliminaries.html#5700" class="Bound">a</a> <a id="5702" class="Symbol">:</a> <a id="5704" href="Preliminaries.html#5669" class="Bound">A</a><a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">→</a> <a id="5709" href="Preliminaries.html#5679" class="Bound">X</a> <a id="5711" href="Preliminaries.html#5700" class="Bound">a</a> <a id="5713" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="5715" href="Preliminaries.html#5681" class="Bound">Y</a> <a id="5717" href="Preliminaries.html#5700" class="Bound">a</a><a id="5718" class="Symbol">)</a> <a id="5720" class="Symbol">→</a> <a id="5722" href="Preliminaries.html#323" class="Record">Σ</a> <a id="5724" href="Preliminaries.html#5669" class="Bound">A</a> <a id="5726" href="Preliminaries.html#5679" class="Bound">X</a> <a id="5728" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="5730" href="Preliminaries.html#323" class="Record">Σ</a> <a id="5732" href="Preliminaries.html#5669" class="Bound">A</a> <a id="5734" href="Preliminaries.html#5681" class="Bound">Y</a>
<a id="5736" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="5748" href="Preliminaries.html#5748" class="Bound">e</a> <a id="5750" class="Symbol">.</a><a id="5751" href="Preliminaries.html#491" class="Field">fun</a> <a id="5755" href="Preliminaries.html#5755" class="Bound">t</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Preliminaries.html#5755" class="Bound">t</a> <a id="5761" class="Symbol">.</a><a id="5762" href="Preliminaries.html#391" class="Field">fst</a> <a id="5766" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="5768" href="Preliminaries.html#5748" class="Bound">e</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Preliminaries.html#5755" class="Bound">t</a> <a id="5773" class="Symbol">.</a><a id="5774" href="Preliminaries.html#391" class="Field">fst</a><a id="5777" class="Symbol">)</a> <a id="5779" class="Symbol">.</a><a id="5780" href="Preliminaries.html#491" class="Field">fun</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Preliminaries.html#5755" class="Bound">t</a> <a id="5787" class="Symbol">.</a><a id="5788" href="Preliminaries.html#403" class="Field">snd</a><a id="5791" class="Symbol">)</a>
<a id="5793" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="5805" href="Preliminaries.html#5805" class="Bound">e</a> <a id="5807" class="Symbol">.</a><a id="5808" href="Preliminaries.html#507" class="Field">inv</a> <a id="5812" href="Preliminaries.html#5812" class="Bound">t</a> <a id="5814" class="Symbol">=</a> <a id="5816" href="Preliminaries.html#5812" class="Bound">t</a> <a id="5818" class="Symbol">.</a><a id="5819" href="Preliminaries.html#391" class="Field">fst</a> <a id="5823" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="5825" href="Preliminaries.html#5805" class="Bound">e</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Preliminaries.html#5812" class="Bound">t</a> <a id="5830" class="Symbol">.</a><a id="5831" href="Preliminaries.html#391" class="Field">fst</a><a id="5834" class="Symbol">)</a> <a id="5836" class="Symbol">.</a><a id="5837" href="Preliminaries.html#507" class="Field">inv</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Preliminaries.html#5812" class="Bound">t</a> <a id="5844" class="Symbol">.</a><a id="5845" href="Preliminaries.html#403" class="Field">snd</a><a id="5848" class="Symbol">)</a>
<a id="5850" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="5862" href="Preliminaries.html#5862" class="Bound">e</a> <a id="5864" class="Symbol">.</a><a id="5865" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="5873" href="Preliminaries.html#5873" class="Bound">t</a> <a id="5875" class="Symbol">=</a> <a id="5877" href="Preliminaries.html#864" class="Function">ap</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Preliminaries.html#5873" class="Bound">t</a> <a id="5883" class="Symbol">.</a><a id="5884" href="Preliminaries.html#391" class="Field">fst</a> <a id="5888" href="Preliminaries.html#375" class="InductiveConstructor Operator">,_</a><a id="5890" class="Symbol">)</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Preliminaries.html#5862" class="Bound">e</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Preliminaries.html#5873" class="Bound">t</a> <a id="5898" class="Symbol">.</a><a id="5899" href="Preliminaries.html#391" class="Field">fst</a><a id="5902" class="Symbol">)</a> <a id="5904" class="Symbol">.</a><a id="5905" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="5913" class="Symbol">(</a><a id="5914" href="Preliminaries.html#5873" class="Bound">t</a> <a id="5916" class="Symbol">.</a><a id="5917" href="Preliminaries.html#403" class="Field">snd</a><a id="5920" class="Symbol">))</a>
<a id="5923" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="5935" href="Preliminaries.html#5935" class="Bound">e</a> <a id="5937" class="Symbol">.</a><a id="5938" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="5946" href="Preliminaries.html#5946" class="Bound">t</a> <a id="5948" class="Symbol">=</a> <a id="5950" href="Preliminaries.html#864" class="Function">ap</a> <a id="5953" class="Symbol">(</a><a id="5954" href="Preliminaries.html#5946" class="Bound">t</a> <a id="5956" class="Symbol">.</a><a id="5957" href="Preliminaries.html#391" class="Field">fst</a> <a id="5961" href="Preliminaries.html#375" class="InductiveConstructor Operator">,_</a><a id="5963" class="Symbol">)</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Preliminaries.html#5935" class="Bound">e</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Preliminaries.html#5946" class="Bound">t</a> <a id="5971" class="Symbol">.</a><a id="5972" href="Preliminaries.html#391" class="Field">fst</a><a id="5975" class="Symbol">)</a> <a id="5977" class="Symbol">.</a><a id="5978" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Preliminaries.html#5946" class="Bound">t</a> <a id="5989" class="Symbol">.</a><a id="5990" href="Preliminaries.html#403" class="Field">snd</a><a id="5993" class="Symbol">))</a>

<a id="uncurry"></a><a id="5997" href="Preliminaries.html#5997" class="Function">uncurry</a> <a id="6005" class="Symbol">:</a> <a id="6007" class="Symbol">{</a><a id="6008" href="Preliminaries.html#6008" class="Bound">A</a> <a id="6010" class="Symbol">:</a> <a id="6012" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6015" class="Symbol">}</a> <a id="6017" class="Symbol">{</a><a id="6018" href="Preliminaries.html#6018" class="Bound">B</a> <a id="6020" class="Symbol">:</a> <a id="6022" href="Preliminaries.html#6008" class="Bound">A</a> <a id="6024" class="Symbol">→</a> <a id="6026" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6029" class="Symbol">}</a> <a id="6031" class="Symbol">{</a><a id="6032" href="Preliminaries.html#6032" class="Bound">C</a> <a id="6034" class="Symbol">:</a> <a id="6036" href="Preliminaries.html#323" class="Record">Σ</a> <a id="6038" href="Preliminaries.html#6008" class="Bound">A</a> <a id="6040" href="Preliminaries.html#6018" class="Bound">B</a> <a id="6042" class="Symbol">→</a> <a id="6044" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6047" class="Symbol">}</a> <a id="6049" class="Symbol">→</a> <a id="6051" class="Symbol">(</a><a id="6052" href="Preliminaries.html#6052" class="Bound">c</a> <a id="6054" class="Symbol">:</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Preliminaries.html#6057" class="Bound">a</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Preliminaries.html#6008" class="Bound">A</a><a id="6062" class="Symbol">)</a> <a id="6064" class="Symbol">→</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Preliminaries.html#6067" class="Bound">b</a> <a id="6069" class="Symbol">:</a> <a id="6071" href="Preliminaries.html#6018" class="Bound">B</a> <a id="6073" href="Preliminaries.html#6057" class="Bound">a</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Symbol">→</a> <a id="6078" href="Preliminaries.html#6032" class="Bound">C</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Preliminaries.html#6057" class="Bound">a</a> <a id="6083" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="6085" href="Preliminaries.html#6067" class="Bound">b</a><a id="6086" class="Symbol">))</a> <a id="6089" class="Symbol">→</a>
          <a id="6101" class="Symbol">(</a><a id="6102" href="Preliminaries.html#6102" class="Bound">t</a> <a id="6104" class="Symbol">:</a> <a id="6106" href="Preliminaries.html#323" class="Record">Σ</a> <a id="6108" href="Preliminaries.html#6008" class="Bound">A</a> <a id="6110" href="Preliminaries.html#6018" class="Bound">B</a><a id="6111" class="Symbol">)</a> <a id="6113" class="Symbol">→</a> <a id="6115" href="Preliminaries.html#6032" class="Bound">C</a> <a id="6117" href="Preliminaries.html#6102" class="Bound">t</a>
<a id="6119" href="Preliminaries.html#5997" class="Function">uncurry</a> <a id="6127" href="Preliminaries.html#6127" class="Bound">c</a> <a id="6129" href="Preliminaries.html#6129" class="Bound">t</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Preliminaries.html#6127" class="Bound">c</a> <a id="6135" class="Symbol">(</a><a id="6136" href="Preliminaries.html#6129" class="Bound">t</a> <a id="6138" class="Symbol">.</a><a id="6139" href="Preliminaries.html#391" class="Field">fst</a><a id="6142" class="Symbol">)</a> <a id="6144" class="Symbol">(</a><a id="6145" href="Preliminaries.html#6129" class="Bound">t</a> <a id="6147" class="Symbol">.</a><a id="6148" href="Preliminaries.html#403" class="Field">snd</a><a id="6151" class="Symbol">)</a>

<a id="⊥-prop"></a><a id="6154" href="Preliminaries.html#6154" class="Function">⊥-prop</a> <a id="6161" class="Symbol">:</a> <a id="6163" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6170" href="Preliminaries.html#123" class="Datatype">⊥</a>
<a id="6172" href="Preliminaries.html#6154" class="Function">⊥-prop</a> <a id="6179" class="Symbol">()</a>

<a id="⊤-prop"></a><a id="6183" href="Preliminaries.html#6183" class="Function">⊤-prop</a> <a id="6190" class="Symbol">:</a> <a id="6192" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6199" href="Preliminaries.html#254" class="Record">⊤</a>
<a id="6201" href="Preliminaries.html#6183" class="Function">⊤-prop</a> <a id="6208" href="Preliminaries.html#282" class="InductiveConstructor">tt</a> <a id="6211" href="Preliminaries.html#282" class="InductiveConstructor">tt</a> <a id="6214" class="Symbol">=</a> <a id="6216" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="exfalso"></a><a id="6222" href="Preliminaries.html#6222" class="Function">exfalso</a> <a id="6230" class="Symbol">:</a> <a id="6232" class="Symbol">{</a><a id="6233" href="Preliminaries.html#6233" class="Bound">A</a> <a id="6235" class="Symbol">:</a> <a id="6237" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6240" class="Symbol">}</a> <a id="6242" class="Symbol">→</a> <a id="6244" href="Preliminaries.html#123" class="Datatype">⊥</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="Preliminaries.html#6233" class="Bound">A</a>
<a id="6250" href="Preliminaries.html#6222" class="Function">exfalso</a> <a id="6258" class="Symbol">()</a>

<a id="+-prop"></a><a id="6262" href="Preliminaries.html#6262" class="Function">+-prop</a> <a id="6269" class="Symbol">:</a> <a id="6271" class="Symbol">{</a><a id="6272" href="Preliminaries.html#6272" class="Bound">A</a> <a id="6274" href="Preliminaries.html#6274" class="Bound">B</a> <a id="6276" class="Symbol">:</a> <a id="6278" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6281" class="Symbol">}</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6292" href="Preliminaries.html#6272" class="Bound">A</a> <a id="6294" class="Symbol">→</a> <a id="6296" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6303" href="Preliminaries.html#6274" class="Bound">B</a> <a id="6305" class="Symbol">→</a> <a id="6307" class="Symbol">(</a><a id="6308" href="Preliminaries.html#6272" class="Bound">A</a> <a id="6310" class="Symbol">→</a> <a id="6312" href="Preliminaries.html#6274" class="Bound">B</a> <a id="6314" class="Symbol">→</a> <a id="6316" href="Preliminaries.html#123" class="Datatype">⊥</a><a id="6317" class="Symbol">)</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Preliminaries.html#6272" class="Bound">A</a> <a id="6331" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="6333" href="Preliminaries.html#6274" class="Bound">B</a><a id="6334" class="Symbol">)</a>
<a id="6336" href="Preliminaries.html#6262" class="Function">+-prop</a> <a id="6343" href="Preliminaries.html#6343" class="Bound">A-prop</a> <a id="6350" href="Preliminaries.html#6350" class="Bound">B-prop</a> <a id="6357" href="Preliminaries.html#6357" class="Bound">disj</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6367" href="Preliminaries.html#6367" class="Bound">a</a><a id="6368" class="Symbol">)</a> <a id="6370" class="Symbol">(</a><a id="6371" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6375" href="Preliminaries.html#6375" class="Bound">a&#39;</a><a id="6377" class="Symbol">)</a> <a id="6379" class="Symbol">=</a> <a id="6381" href="Preliminaries.html#864" class="Function">ap</a> <a id="6384" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Preliminaries.html#6343" class="Bound">A-prop</a> <a id="6396" class="Symbol">_</a> <a id="6398" class="Symbol">_)</a>
<a id="6401" href="Preliminaries.html#6262" class="Function">+-prop</a> <a id="6408" href="Preliminaries.html#6408" class="Bound">A-prop</a> <a id="6415" href="Preliminaries.html#6415" class="Bound">B-prop</a> <a id="6422" href="Preliminaries.html#6422" class="Bound">disj</a> <a id="6427" class="Symbol">(</a><a id="6428" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6432" href="Preliminaries.html#6432" class="Bound">a</a><a id="6433" class="Symbol">)</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="6440" href="Preliminaries.html#6440" class="Bound">b&#39;</a><a id="6442" class="Symbol">)</a> <a id="6444" class="Symbol">=</a> <a id="6446" href="Preliminaries.html#6222" class="Function">exfalso</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Preliminaries.html#6422" class="Bound">disj</a> <a id="6460" href="Preliminaries.html#6432" class="Bound">a</a> <a id="6462" href="Preliminaries.html#6440" class="Bound">b&#39;</a><a id="6464" class="Symbol">)</a>
<a id="6466" href="Preliminaries.html#6262" class="Function">+-prop</a> <a id="6473" href="Preliminaries.html#6473" class="Bound">A-prop</a> <a id="6480" href="Preliminaries.html#6480" class="Bound">B-prop</a> <a id="6487" href="Preliminaries.html#6487" class="Bound">disj</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="6497" href="Preliminaries.html#6497" class="Bound">b</a><a id="6498" class="Symbol">)</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6505" href="Preliminaries.html#6505" class="Bound">a&#39;</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">=</a> <a id="6511" href="Preliminaries.html#6222" class="Function">exfalso</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Preliminaries.html#6487" class="Bound">disj</a> <a id="6525" href="Preliminaries.html#6505" class="Bound">a&#39;</a> <a id="6528" href="Preliminaries.html#6497" class="Bound">b</a><a id="6529" class="Symbol">)</a>
<a id="6531" href="Preliminaries.html#6262" class="Function">+-prop</a> <a id="6538" href="Preliminaries.html#6538" class="Bound">A-prop</a> <a id="6545" href="Preliminaries.html#6545" class="Bound">B-prop</a> <a id="6552" href="Preliminaries.html#6552" class="Bound">disj</a> <a id="6557" class="Symbol">(</a><a id="6558" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="6562" href="Preliminaries.html#6562" class="Bound">b</a><a id="6563" class="Symbol">)</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="6570" href="Preliminaries.html#6570" class="Bound">b&#39;</a><a id="6572" class="Symbol">)</a> <a id="6574" class="Symbol">=</a> <a id="6576" href="Preliminaries.html#864" class="Function">ap</a> <a id="6579" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="6583" class="Symbol">(</a><a id="6584" href="Preliminaries.html#6545" class="Bound">B-prop</a> <a id="6591" class="Symbol">_</a> <a id="6593" class="Symbol">_)</a>

<a id="prop-iso"></a><a id="6597" href="Preliminaries.html#6597" class="Function">prop-iso</a> <a id="6606" class="Symbol">:</a> <a id="6608" class="Symbol">{</a><a id="6609" href="Preliminaries.html#6609" class="Bound">A</a> <a id="6611" href="Preliminaries.html#6611" class="Bound">B</a> <a id="6613" class="Symbol">:</a> <a id="6615" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6618" class="Symbol">}</a> <a id="6620" class="Symbol">→</a> <a id="6622" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6629" href="Preliminaries.html#6609" class="Bound">A</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="6640" href="Preliminaries.html#6611" class="Bound">B</a> <a id="6642" class="Symbol">→</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Preliminaries.html#6609" class="Bound">A</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="Preliminaries.html#6611" class="Bound">B</a><a id="6650" class="Symbol">)</a> <a id="6652" class="Symbol">→</a> <a id="6654" class="Symbol">(</a><a id="6655" href="Preliminaries.html#6611" class="Bound">B</a> <a id="6657" class="Symbol">→</a> <a id="6659" href="Preliminaries.html#6609" class="Bound">A</a><a id="6660" class="Symbol">)</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Preliminaries.html#6609" class="Bound">A</a> <a id="6666" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="6668" href="Preliminaries.html#6611" class="Bound">B</a>
<a id="6670" href="Preliminaries.html#6597" class="Function">prop-iso</a> <a id="6679" href="Preliminaries.html#6679" class="Bound">A-prop</a> <a id="6686" href="Preliminaries.html#6686" class="Bound">B-prop</a> <a id="6693" href="Preliminaries.html#6693" class="Bound">f</a> <a id="6695" href="Preliminaries.html#6695" class="Bound">g</a> <a id="6697" class="Symbol">.</a><a id="6698" href="Preliminaries.html#491" class="Field">fun</a> <a id="6702" class="Symbol">=</a> <a id="6704" href="Preliminaries.html#6693" class="Bound">f</a>
<a id="6706" href="Preliminaries.html#6597" class="Function">prop-iso</a> <a id="6715" href="Preliminaries.html#6715" class="Bound">A-prop</a> <a id="6722" href="Preliminaries.html#6722" class="Bound">B-prop</a> <a id="6729" href="Preliminaries.html#6729" class="Bound">f</a> <a id="6731" href="Preliminaries.html#6731" class="Bound">g</a> <a id="6733" class="Symbol">.</a><a id="6734" href="Preliminaries.html#507" class="Field">inv</a> <a id="6738" class="Symbol">=</a> <a id="6740" href="Preliminaries.html#6731" class="Bound">g</a>
<a id="6742" href="Preliminaries.html#6597" class="Function">prop-iso</a> <a id="6751" href="Preliminaries.html#6751" class="Bound">A-prop</a> <a id="6758" href="Preliminaries.html#6758" class="Bound">B-prop</a> <a id="6765" href="Preliminaries.html#6765" class="Bound">f</a> <a id="6767" href="Preliminaries.html#6767" class="Bound">g</a> <a id="6769" class="Symbol">.</a><a id="6770" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="6778" href="Preliminaries.html#6778" class="Bound">a</a> <a id="6780" class="Symbol">=</a> <a id="6782" href="Preliminaries.html#6751" class="Bound">A-prop</a> <a id="6789" class="Symbol">_</a> <a id="6791" class="Symbol">_</a>
<a id="6793" href="Preliminaries.html#6597" class="Function">prop-iso</a> <a id="6802" href="Preliminaries.html#6802" class="Bound">A-prop</a> <a id="6809" href="Preliminaries.html#6809" class="Bound">B-prop</a> <a id="6816" href="Preliminaries.html#6816" class="Bound">f</a> <a id="6818" href="Preliminaries.html#6818" class="Bound">g</a> <a id="6820" class="Symbol">.</a><a id="6821" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="6829" href="Preliminaries.html#6829" class="Bound">b</a> <a id="6831" class="Symbol">=</a> <a id="6833" href="Preliminaries.html#6809" class="Bound">B-prop</a> <a id="6840" class="Symbol">_</a> <a id="6842" class="Symbol">_</a>

<a id="+-distrib"></a><a id="6845" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="6855" class="Symbol">:</a> <a id="6857" class="Symbol">{</a><a id="6858" href="Preliminaries.html#6858" class="Bound">A</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6865" class="Symbol">}</a> <a id="6867" class="Symbol">{</a><a id="6868" href="Preliminaries.html#6868" class="Bound">X</a> <a id="6870" href="Preliminaries.html#6870" class="Bound">Y</a> <a id="6872" class="Symbol">:</a> <a id="6874" href="Preliminaries.html#6858" class="Bound">A</a> <a id="6876" class="Symbol">→</a> <a id="6878" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6881" class="Symbol">}</a> <a id="6883" class="Symbol">→</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Preliminaries.html#323" class="Record">Σ</a> <a id="6888" href="Preliminaries.html#6858" class="Bound">A</a> <a id="6890" href="Preliminaries.html#6868" class="Bound">X</a><a id="6891" class="Symbol">)</a> <a id="6893" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="6895" class="Symbol">(</a><a id="6896" href="Preliminaries.html#323" class="Record">Σ</a> <a id="6898" href="Preliminaries.html#6858" class="Bound">A</a> <a id="6900" href="Preliminaries.html#6870" class="Bound">Y</a><a id="6901" class="Symbol">)</a> <a id="6903" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="6905" href="Preliminaries.html#323" class="Record">Σ</a> <a id="6907" href="Preliminaries.html#6858" class="Bound">A</a> <a id="6909" class="Symbol">(λ</a> <a id="6912" href="Preliminaries.html#6912" class="Bound">a</a> <a id="6914" class="Symbol">→</a> <a id="6916" href="Preliminaries.html#6868" class="Bound">X</a> <a id="6918" href="Preliminaries.html#6912" class="Bound">a</a> <a id="6920" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="6922" href="Preliminaries.html#6870" class="Bound">Y</a> <a id="6924" href="Preliminaries.html#6912" class="Bound">a</a><a id="6925" class="Symbol">)</a>
<a id="6927" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="6937" class="Symbol">.</a><a id="6938" href="Preliminaries.html#491" class="Field">fun</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6947" href="Preliminaries.html#6947" class="Bound">t</a><a id="6948" class="Symbol">)</a> <a id="6950" class="Symbol">=</a> <a id="6952" href="Preliminaries.html#6947" class="Bound">t</a> <a id="6954" class="Symbol">.</a><a id="6955" href="Preliminaries.html#391" class="Field">fst</a> <a id="6959" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="6961" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Preliminaries.html#6947" class="Bound">t</a> <a id="6968" class="Symbol">.</a><a id="6969" href="Preliminaries.html#403" class="Field">snd</a><a id="6972" class="Symbol">)</a>
<a id="6974" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="6984" class="Symbol">.</a><a id="6985" href="Preliminaries.html#491" class="Field">fun</a> <a id="6989" class="Symbol">(</a><a id="6990" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="6994" href="Preliminaries.html#6994" class="Bound">t</a><a id="6995" class="Symbol">)</a> <a id="6997" class="Symbol">=</a> <a id="6999" href="Preliminaries.html#6994" class="Bound">t</a> <a id="7001" class="Symbol">.</a><a id="7002" href="Preliminaries.html#391" class="Field">fst</a> <a id="7006" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7008" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7012" class="Symbol">(</a><a id="7013" href="Preliminaries.html#6994" class="Bound">t</a> <a id="7015" class="Symbol">.</a><a id="7016" href="Preliminaries.html#403" class="Field">snd</a><a id="7019" class="Symbol">)</a>
<a id="7021" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="7031" class="Symbol">.</a><a id="7032" href="Preliminaries.html#507" class="Field">inv</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Preliminaries.html#7037" class="Bound">a</a> <a id="7039" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7041" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="7045" href="Preliminaries.html#7045" class="Bound">x</a><a id="7046" class="Symbol">)</a> <a id="7048" class="Symbol">=</a> <a id="7050" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Preliminaries.html#7037" class="Bound">a</a> <a id="7057" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7059" href="Preliminaries.html#7045" class="Bound">x</a><a id="7060" class="Symbol">)</a>
<a id="7062" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="7072" class="Symbol">.</a><a id="7073" href="Preliminaries.html#507" class="Field">inv</a> <a id="7077" class="Symbol">(</a><a id="7078" href="Preliminaries.html#7078" class="Bound">a</a> <a id="7080" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7082" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7086" href="Preliminaries.html#7086" class="Bound">y</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">=</a> <a id="7091" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7095" class="Symbol">(</a><a id="7096" href="Preliminaries.html#7078" class="Bound">a</a> <a id="7098" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7100" href="Preliminaries.html#7086" class="Bound">y</a><a id="7101" class="Symbol">)</a>
<a id="7103" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="7113" class="Symbol">.</a><a id="7114" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="7122" class="Symbol">(</a><a id="7123" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="7127" href="Preliminaries.html#7127" class="Bound">t</a><a id="7128" class="Symbol">)</a> <a id="7130" class="Symbol">=</a> <a id="7132" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7137" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="7147" class="Symbol">.</a><a id="7148" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7161" href="Preliminaries.html#7161" class="Bound">t</a><a id="7162" class="Symbol">)</a> <a id="7164" class="Symbol">=</a> <a id="7166" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7171" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="7181" class="Symbol">.</a><a id="7182" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Preliminaries.html#7191" class="Bound">a</a> <a id="7193" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7195" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="7199" href="Preliminaries.html#7199" class="Bound">x</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Symbol">=</a> <a id="7204" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7209" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="7219" class="Symbol">.</a><a id="7220" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Preliminaries.html#7229" class="Bound">a</a> <a id="7231" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7233" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7237" href="Preliminaries.html#7237" class="Bound">y</a><a id="7238" class="Symbol">)</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="ap-inr-iso"></a><a id="7248" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a> <a id="7259" class="Symbol">:</a> <a id="7261" class="Symbol">{</a><a id="7262" href="Preliminaries.html#7262" class="Bound">A</a> <a id="7264" href="Preliminaries.html#7264" class="Bound">B</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7271" class="Symbol">}</a> <a id="7273" class="Symbol">{</a><a id="7274" href="Preliminaries.html#7274" class="Bound">x</a> <a id="7276" href="Preliminaries.html#7276" class="Bound">y</a> <a id="7278" class="Symbol">:</a> <a id="7280" href="Preliminaries.html#7264" class="Bound">B</a><a id="7281" class="Symbol">}</a> <a id="7283" class="Symbol">→</a> <a id="7285" href="Preliminaries.html#7274" class="Bound">x</a> <a id="7287" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="7289" href="Preliminaries.html#7276" class="Bound">y</a> <a id="7291" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="7293" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7297" class="Symbol">{</a><a id="7298" class="Argument">A</a> <a id="7300" class="Symbol">=</a> <a id="7302" href="Preliminaries.html#7262" class="Bound">A</a><a id="7303" class="Symbol">}</a> <a id="7305" href="Preliminaries.html#7274" class="Bound">x</a> <a id="7307" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="7309" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="7313" href="Preliminaries.html#7276" class="Bound">y</a>
<a id="7315" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a> <a id="7326" class="Symbol">.</a><a id="7327" href="Preliminaries.html#491" class="Field">fun</a> <a id="7331" class="Symbol">=</a> <a id="7333" href="Preliminaries.html#864" class="Function">ap</a> <a id="7336" href="Preliminaries.html#213" class="InductiveConstructor">inr</a>
<a id="7340" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a> <a id="7351" class="Symbol">.</a><a id="7352" href="Preliminaries.html#507" class="Field">inv</a> <a id="7356" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="7361" class="Symbol">=</a> <a id="7363" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7368" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a> <a id="7379" class="Symbol">.</a><a id="7380" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="7388" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="7393" class="Symbol">=</a> <a id="7395" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7400" href="Preliminaries.html#7248" class="Function">ap-inr-iso</a> <a id="7411" class="Symbol">.</a><a id="7412" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="7420" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="7425" class="Symbol">=</a> <a id="7427" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> 

<a id="Σ-contr"></a><a id="7434" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="7442" class="Symbol">:</a> <a id="7444" class="Symbol">{</a><a id="7445" href="Preliminaries.html#7445" class="Bound">A</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7452" class="Symbol">}</a> <a id="7454" class="Symbol">{</a><a id="7455" href="Preliminaries.html#7455" class="Bound">X</a> <a id="7457" class="Symbol">:</a> <a id="7459" href="Preliminaries.html#7445" class="Bound">A</a> <a id="7461" class="Symbol">→</a> <a id="7463" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7466" class="Symbol">}</a> <a id="7468" class="Symbol">→</a> <a id="7470" class="Symbol">((</a><a id="7472" href="Preliminaries.html#7472" class="Bound">a</a> <a id="7474" class="Symbol">:</a> <a id="7476" href="Preliminaries.html#7445" class="Bound">A</a><a id="7477" class="Symbol">)</a> <a id="7479" class="Symbol">→</a> <a id="7481" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="7489" class="Symbol">(</a><a id="7490" href="Preliminaries.html#7455" class="Bound">X</a> <a id="7492" href="Preliminaries.html#7472" class="Bound">a</a><a id="7493" class="Symbol">))</a> <a id="7496" class="Symbol">→</a>
          <a id="7508" href="Preliminaries.html#323" class="Record">Σ</a> <a id="7510" href="Preliminaries.html#7445" class="Bound">A</a> <a id="7512" href="Preliminaries.html#7455" class="Bound">X</a> <a id="7514" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="7516" href="Preliminaries.html#7445" class="Bound">A</a>
<a id="7518" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="7526" href="Preliminaries.html#7526" class="Bound">X-contr</a> <a id="7534" class="Symbol">.</a><a id="7535" href="Preliminaries.html#491" class="Field">fun</a> <a id="7539" class="Symbol">=</a> <a id="7541" href="Preliminaries.html#391" class="Field">fst</a>
<a id="7545" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="7553" href="Preliminaries.html#7553" class="Bound">X-contr</a> <a id="7561" class="Symbol">.</a><a id="7562" href="Preliminaries.html#507" class="Field">inv</a> <a id="7566" href="Preliminaries.html#7566" class="Bound">a</a> <a id="7568" class="Symbol">=</a> <a id="7570" href="Preliminaries.html#7566" class="Bound">a</a> <a id="7572" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7574" href="Preliminaries.html#7553" class="Bound">X-contr</a> <a id="7582" href="Preliminaries.html#7566" class="Bound">a</a> <a id="7584" class="Symbol">.</a><a id="7585" href="Preliminaries.html#391" class="Field">fst</a> 
<a id="7590" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="7598" href="Preliminaries.html#7598" class="Bound">X-contr</a> <a id="7606" class="Symbol">.</a><a id="7607" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="Preliminaries.html#5997" class="Function">uncurry</a> <a id="7625" class="Symbol">λ</a> <a id="7627" href="Preliminaries.html#7627" class="Bound">a</a> <a id="7629" class="Symbol">→</a> <a id="7631" href="Preliminaries.html#5300" class="Function">contr-ind</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Preliminaries.html#7598" class="Bound">X-contr</a> <a id="7650" href="Preliminaries.html#7627" class="Bound">a</a><a id="7651" class="Symbol">)</a> <a id="7653" class="Symbol">_</a> <a id="7655" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7660" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="7668" href="Preliminaries.html#7668" class="Bound">X-contr</a> <a id="7676" class="Symbol">.</a><a id="7677" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="7685" href="Preliminaries.html#7685" class="Bound">a</a> <a id="7687" class="Symbol">=</a> <a id="7689" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="×-symm"></a><a id="7695" href="Preliminaries.html#7695" class="Function">×-symm</a> <a id="7702" class="Symbol">:</a> <a id="7704" class="Symbol">{</a><a id="7705" href="Preliminaries.html#7705" class="Bound">A</a> <a id="7707" href="Preliminaries.html#7707" class="Bound">B</a> <a id="7709" class="Symbol">:</a> <a id="7711" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7714" class="Symbol">}</a> <a id="7716" class="Symbol">→</a> <a id="7718" href="Preliminaries.html#323" class="Record">Σ</a> <a id="7720" href="Preliminaries.html#7705" class="Bound">A</a> <a id="7722" class="Symbol">(λ</a> <a id="7725" href="Preliminaries.html#7725" class="Bound">_</a> <a id="7727" class="Symbol">→</a> <a id="7729" href="Preliminaries.html#7707" class="Bound">B</a><a id="7730" class="Symbol">)</a> <a id="7732" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="7734" href="Preliminaries.html#323" class="Record">Σ</a> <a id="7736" href="Preliminaries.html#7707" class="Bound">B</a> <a id="7738" class="Symbol">(λ</a> <a id="7741" href="Preliminaries.html#7741" class="Bound">_</a> <a id="7743" class="Symbol">→</a> <a id="7745" href="Preliminaries.html#7705" class="Bound">A</a><a id="7746" class="Symbol">)</a>
<a id="7748" href="Preliminaries.html#7695" class="Function">×-symm</a> <a id="7755" class="Symbol">.</a><a id="7756" href="Preliminaries.html#491" class="Field">fun</a> <a id="7760" href="Preliminaries.html#7760" class="Bound">p</a> <a id="7762" class="Symbol">=</a> <a id="7764" href="Preliminaries.html#7760" class="Bound">p</a> <a id="7766" class="Symbol">.</a><a id="7767" href="Preliminaries.html#403" class="Field">snd</a> <a id="7771" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7773" href="Preliminaries.html#7760" class="Bound">p</a> <a id="7775" class="Symbol">.</a><a id="7776" href="Preliminaries.html#391" class="Field">fst</a>
<a id="7780" href="Preliminaries.html#7695" class="Function">×-symm</a> <a id="7787" class="Symbol">.</a><a id="7788" href="Preliminaries.html#507" class="Field">inv</a> <a id="7792" href="Preliminaries.html#7792" class="Bound">p</a> <a id="7794" class="Symbol">=</a> <a id="7796" href="Preliminaries.html#7792" class="Bound">p</a> <a id="7798" class="Symbol">.</a><a id="7799" href="Preliminaries.html#403" class="Field">snd</a> <a id="7803" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7805" href="Preliminaries.html#7792" class="Bound">p</a> <a id="7807" class="Symbol">.</a><a id="7808" href="Preliminaries.html#391" class="Field">fst</a>
<a id="7812" href="Preliminaries.html#7695" class="Function">×-symm</a> <a id="7819" class="Symbol">.</a><a id="7820" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="7828" href="Preliminaries.html#7828" class="Bound">p</a> <a id="7830" class="Symbol">=</a> <a id="7832" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
<a id="7837" href="Preliminaries.html#7695" class="Function">×-symm</a> <a id="7844" class="Symbol">.</a><a id="7845" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="7853" href="Preliminaries.html#7853" class="Bound">p</a> <a id="7855" class="Symbol">=</a> <a id="7857" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="contr-singleton"></a><a id="7863" href="Preliminaries.html#7863" class="Function">contr-singleton</a> <a id="7879" class="Symbol">:</a> <a id="7881" class="Symbol">{</a><a id="7882" href="Preliminaries.html#7882" class="Bound">A</a> <a id="7884" class="Symbol">:</a> <a id="7886" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7889" class="Symbol">}</a> <a id="7891" class="Symbol">(</a><a id="7892" href="Preliminaries.html#7892" class="Bound">a</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Preliminaries.html#7882" class="Bound">A</a><a id="7897" class="Symbol">)</a> <a id="7899" class="Symbol">→</a> <a id="7901" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="7909" class="Symbol">(</a><a id="7910" href="Preliminaries.html#323" class="Record">Σ</a> <a id="7912" href="Preliminaries.html#7882" class="Bound">A</a> <a id="7914" class="Symbol">(λ</a> <a id="7917" href="Preliminaries.html#7917" class="Bound">a&#39;</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Preliminaries.html#7917" class="Bound">a&#39;</a> <a id="7925" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="7927" href="Preliminaries.html#7892" class="Bound">a</a><a id="7928" class="Symbol">))</a>
<a id="7931" href="Preliminaries.html#7863" class="Function">contr-singleton</a> <a id="7947" href="Preliminaries.html#7947" class="Bound">a</a> <a id="7949" class="Symbol">.</a><a id="7950" href="Preliminaries.html#391" class="Field">fst</a> <a id="7954" class="Symbol">=</a> <a id="7956" class="Symbol">(</a><a id="7957" href="Preliminaries.html#7947" class="Bound">a</a> <a id="7959" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7961" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="7965" class="Symbol">)</a>
<a id="7967" href="Preliminaries.html#7863" class="Function">contr-singleton</a> <a id="7983" href="Preliminaries.html#7983" class="Bound">a</a> <a id="7985" class="Symbol">.</a><a id="7986" href="Preliminaries.html#403" class="Field">snd</a> <a id="7990" class="Symbol">(_</a> <a id="7993" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="7995" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="7999" class="Symbol">)</a> <a id="8001" class="Symbol">=</a> <a id="8003" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="contr-congr"></a><a id="8009" href="Preliminaries.html#8009" class="Function">contr-congr</a> <a id="8021" class="Symbol">:</a> <a id="8023" class="Symbol">{</a><a id="8024" href="Preliminaries.html#8024" class="Bound">A</a> <a id="8026" href="Preliminaries.html#8026" class="Bound">B</a> <a id="8028" class="Symbol">:</a> <a id="8030" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="8033" class="Symbol">}</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Preliminaries.html#8036" class="Bound">f</a> <a id="8038" class="Symbol">:</a> <a id="8040" href="Preliminaries.html#8024" class="Bound">A</a> <a id="8042" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="8044" href="Preliminaries.html#8026" class="Bound">B</a><a id="8045" class="Symbol">)</a> <a id="8047" class="Symbol">→</a> <a id="8049" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="8057" href="Preliminaries.html#8024" class="Bound">A</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Preliminaries.html#3463" class="Function">isContr</a> <a id="8069" href="Preliminaries.html#8026" class="Bound">B</a>
<a id="8071" href="Preliminaries.html#8009" class="Function">contr-congr</a> <a id="8083" href="Preliminaries.html#8083" class="Bound">f</a> <a id="8085" href="Preliminaries.html#8085" class="Bound">A-contr</a> <a id="8093" class="Symbol">=</a> <a id="8095" href="Preliminaries.html#4958" class="Function">contr-of-prop</a>
  <a id="8111" class="Symbol">(λ</a> <a id="8114" href="Preliminaries.html#8114" class="Bound">b</a> <a id="8116" href="Preliminaries.html#8116" class="Bound">b&#39;</a> <a id="8119" class="Symbol">→</a> <a id="8121" href="Preliminaries.html#803" class="Function">symm</a> <a id="8126" class="Symbol">(</a><a id="8127" href="Preliminaries.html#8083" class="Bound">f</a> <a id="8129" class="Symbol">.</a><a id="8130" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="8138" href="Preliminaries.html#8114" class="Bound">b</a><a id="8139" class="Symbol">)</a> <a id="8141" href="Preliminaries.html#731" class="Function Operator">•</a>
    <a id="8147" href="Preliminaries.html#864" class="Function">ap</a> <a id="8150" class="Symbol">(</a><a id="8151" href="Preliminaries.html#8083" class="Bound">f</a> <a id="8153" class="Symbol">.</a><a id="8154" href="Preliminaries.html#491" class="Field">fun</a><a id="8157" class="Symbol">)</a> <a id="8159" class="Symbol">(</a><a id="8160" href="Preliminaries.html#4833" class="Function">isProp-of-isContr</a> <a id="8178" href="Preliminaries.html#8085" class="Bound">A-contr</a> <a id="8186" class="Symbol">_</a> <a id="8188" class="Symbol">_)</a> <a id="8191" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="8193" href="Preliminaries.html#8083" class="Bound">f</a> <a id="8195" class="Symbol">.</a><a id="8196" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="8204" href="Preliminaries.html#8116" class="Bound">b&#39;</a><a id="8206" class="Symbol">)</a>
    <a id="8212" class="Symbol">(</a><a id="8213" href="Preliminaries.html#8083" class="Bound">f</a> <a id="8215" class="Symbol">.</a><a id="8216" href="Preliminaries.html#491" class="Field">fun</a> <a id="8220" class="Symbol">(</a><a id="8221" href="Preliminaries.html#8085" class="Bound">A-contr</a> <a id="8229" class="Symbol">.</a><a id="8230" href="Preliminaries.html#391" class="Field">fst</a><a id="8233" class="Symbol">))</a>
</pre></body></html>

==> anc/RollingRule.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>RollingRule</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="RollingRule.html" class="Module">RollingRule</a> <a id="20" class="Keyword">where</a>

<a id="27" class="Keyword">open</a> <a id="32" class="Keyword">import</a> <a id="39" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="fix"></a><a id="54" href="RollingRule.html#54" class="Function">fix</a> <a id="58" class="Symbol">:</a> <a id="60" class="Symbol">{</a><a id="61" href="RollingRule.html#61" class="Bound">A</a> <a id="63" class="Symbol">:</a> <a id="65" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="68" class="Symbol">}</a> <a id="70" class="Symbol">(</a><a id="71" href="RollingRule.html#71" class="Bound">t</a> <a id="73" class="Symbol">:</a> <a id="75" href="RollingRule.html#61" class="Bound">A</a> <a id="77" class="Symbol">→</a> <a id="79" href="RollingRule.html#61" class="Bound">A</a><a id="80" class="Symbol">)</a> <a id="82" class="Symbol">→</a> <a id="84" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="88" href="RollingRule.html#54" class="Function">fix</a> <a id="92" class="Symbol">{</a><a id="93" href="RollingRule.html#93" class="Bound">A</a><a id="94" class="Symbol">}</a> <a id="96" href="RollingRule.html#96" class="Bound">t</a> <a id="98" class="Symbol">=</a> <a id="100" href="Preliminaries.html#323" class="Record">Σ</a> <a id="102" href="RollingRule.html#93" class="Bound">A</a> <a id="104" class="Symbol">(λ</a> <a id="107" href="RollingRule.html#107" class="Bound">a</a> <a id="109" class="Symbol">→</a> <a id="111" href="RollingRule.html#96" class="Bound">t</a> <a id="113" href="RollingRule.html#107" class="Bound">a</a> <a id="115" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="117" href="RollingRule.html#107" class="Bound">a</a><a id="118" class="Symbol">)</a>

<a id="121" class="Keyword">module</a> <a id="128" href="RollingRule.html#128" class="Module">_</a> <a id="130" class="Symbol">{</a><a id="131" href="RollingRule.html#131" class="Bound">A</a> <a id="133" href="RollingRule.html#133" class="Bound">B</a> <a id="135" class="Symbol">:</a> <a id="137" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="140" class="Symbol">}</a> <a id="142" class="Symbol">(</a><a id="143" href="RollingRule.html#143" class="Bound">f</a> <a id="145" class="Symbol">:</a> <a id="147" href="RollingRule.html#131" class="Bound">A</a> <a id="149" class="Symbol">→</a> <a id="151" href="RollingRule.html#133" class="Bound">B</a><a id="152" class="Symbol">)</a> <a id="154" class="Symbol">(</a><a id="155" href="RollingRule.html#155" class="Bound">g</a> <a id="157" class="Symbol">:</a> <a id="159" href="RollingRule.html#133" class="Bound">B</a> <a id="161" class="Symbol">→</a> <a id="163" href="RollingRule.html#131" class="Bound">A</a><a id="164" class="Symbol">)</a> <a id="166" class="Keyword">where</a>
  <a id="174" class="Keyword">abstract</a>
    <a id="187" href="RollingRule.html#187" class="Function">rolling-rule</a> <a id="200" class="Symbol">:</a> <a id="202" href="RollingRule.html#54" class="Function">fix</a> <a id="206" class="Symbol">(</a><a id="207" href="RollingRule.html#155" class="Bound">g</a> <a id="209" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="211" href="RollingRule.html#143" class="Bound">f</a><a id="212" class="Symbol">)</a> <a id="214" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="216" href="RollingRule.html#54" class="Function">fix</a> <a id="220" class="Symbol">(</a><a id="221" href="RollingRule.html#143" class="Bound">f</a> <a id="223" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="225" href="RollingRule.html#155" class="Bound">g</a><a id="226" class="Symbol">)</a>
    <a id="232" href="RollingRule.html#187" class="Function">rolling-rule</a> <a id="245" class="Symbol">=</a> <a id="247" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="255" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="266" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="269" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="280" class="Keyword">where</a>
      <a id="292" href="RollingRule.html#292" class="Function">C</a> <a id="294" class="Symbol">:</a> <a id="296" href="Agda.Primitive.html#388" class="Primitive">Set</a>
      <a id="306" href="RollingRule.html#292" class="Function">C</a> <a id="308" class="Symbol">=</a> <a id="310" href="Preliminaries.html#323" class="Record">Σ</a> <a id="312" href="RollingRule.html#131" class="Bound">A</a> <a id="314" class="Symbol">(λ</a> <a id="317" href="RollingRule.html#317" class="Bound">a</a> <a id="319" class="Symbol">→</a> <a id="321" href="Preliminaries.html#323" class="Record">Σ</a> <a id="323" href="RollingRule.html#133" class="Bound">B</a> <a id="325" class="Symbol">(λ</a> <a id="328" href="RollingRule.html#328" class="Bound">b</a> <a id="330" class="Symbol">→</a> <a id="332" href="Preliminaries.html#323" class="Record">Σ</a> <a id="334" class="Symbol">(</a><a id="335" href="RollingRule.html#143" class="Bound">f</a> <a id="337" href="RollingRule.html#317" class="Bound">a</a> <a id="339" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="341" href="RollingRule.html#328" class="Bound">b</a><a id="342" class="Symbol">)</a> <a id="344" class="Symbol">(λ</a> <a id="347" href="RollingRule.html#347" class="Symbol">_</a> <a id="349" class="Symbol">→</a> <a id="351" class="Symbol">(</a><a id="352" href="RollingRule.html#155" class="Bound">g</a> <a id="354" href="RollingRule.html#328" class="Bound">b</a> <a id="356" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="358" href="RollingRule.html#317" class="Bound">a</a><a id="359" class="Symbol">))))</a>

      <a id="371" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="382" class="Symbol">:</a> <a id="384" href="RollingRule.html#54" class="Function">fix</a> <a id="388" class="Symbol">(</a><a id="389" href="RollingRule.html#155" class="Bound">g</a> <a id="391" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="393" href="RollingRule.html#143" class="Bound">f</a><a id="394" class="Symbol">)</a> <a id="396" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="398" href="RollingRule.html#292" class="Function">C</a>
      <a id="406" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="417" class="Symbol">.</a><a id="418" href="Preliminaries.html#491" class="Field">fun</a> <a id="422" href="RollingRule.html#422" class="Bound">a</a> <a id="424" class="Symbol">=</a> <a id="426" href="RollingRule.html#422" class="Bound">a</a> <a id="428" class="Symbol">.</a><a id="429" href="Preliminaries.html#391" class="Field">fst</a> <a id="433" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="435" href="RollingRule.html#143" class="Bound">f</a> <a id="437" class="Symbol">(</a><a id="438" href="RollingRule.html#422" class="Bound">a</a> <a id="440" class="Symbol">.</a><a id="441" href="Preliminaries.html#391" class="Field">fst</a><a id="444" class="Symbol">)</a> <a id="446" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="448" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="453" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="455" href="RollingRule.html#422" class="Bound">a</a> <a id="457" class="Symbol">.</a><a id="458" href="Preliminaries.html#403" class="Field">snd</a>
      <a id="468" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="479" class="Symbol">.</a><a id="480" href="Preliminaries.html#507" class="Field">inv</a> <a id="484" href="RollingRule.html#484" class="Bound">t</a> <a id="486" class="Symbol">.</a><a id="487" href="Preliminaries.html#391" class="Field">fst</a> <a id="491" class="Symbol">=</a> <a id="493" href="RollingRule.html#484" class="Bound">t</a> <a id="495" class="Symbol">.</a><a id="496" href="Preliminaries.html#391" class="Field">fst</a>
      <a id="506" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="517" class="Symbol">.</a><a id="518" href="Preliminaries.html#507" class="Field">inv</a> <a id="522" class="Symbol">(</a><a id="523" href="RollingRule.html#523" class="Bound">a</a> <a id="525" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="527" class="Symbol">_</a> <a id="529" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="531" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="536" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="538" href="RollingRule.html#538" class="Bound">q</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">.</a><a id="542" href="Preliminaries.html#403" class="Field">snd</a> <a id="546" class="Symbol">=</a> <a id="548" href="RollingRule.html#538" class="Bound">q</a>
      <a id="556" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="567" class="Symbol">.</a><a id="568" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="576" class="Symbol">(</a><a id="577" href="RollingRule.html#577" class="Bound">a</a> <a id="579" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="581" href="RollingRule.html#581" class="Bound">p</a><a id="582" class="Symbol">)</a> <a id="584" class="Symbol">=</a> <a id="586" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
      <a id="597" href="RollingRule.html#371" class="Function">fix-fg-iso</a> <a id="608" class="Symbol">.</a><a id="609" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="617" class="Symbol">(</a><a id="618" href="RollingRule.html#618" class="Bound">a</a> <a id="620" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="622" class="Symbol">(_</a> <a id="625" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="627" class="Symbol">(</a><a id="628" href="Preliminaries.html#87" class="InductiveConstructor">refl</a> <a id="633" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="635" href="RollingRule.html#635" class="Bound">q</a><a id="636" class="Symbol">)))</a> <a id="640" class="Symbol">=</a> <a id="642" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

      <a id="654" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="665" class="Symbol">:</a> <a id="667" href="RollingRule.html#54" class="Function">fix</a> <a id="671" class="Symbol">(</a><a id="672" href="RollingRule.html#143" class="Bound">f</a> <a id="674" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="676" href="RollingRule.html#155" class="Bound">g</a><a id="677" class="Symbol">)</a> <a id="679" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="681" href="RollingRule.html#292" class="Function">C</a>
      <a id="689" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="700" class="Symbol">.</a><a id="701" href="Preliminaries.html#491" class="Field">fun</a> <a id="705" href="RollingRule.html#705" class="Bound">b</a> <a id="707" class="Symbol">=</a> <a id="709" href="RollingRule.html#155" class="Bound">g</a> <a id="711" class="Symbol">(</a><a id="712" href="RollingRule.html#705" class="Bound">b</a> <a id="714" class="Symbol">.</a><a id="715" href="Preliminaries.html#391" class="Field">fst</a><a id="718" class="Symbol">)</a> <a id="720" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="722" href="RollingRule.html#705" class="Bound">b</a> <a id="724" class="Symbol">.</a><a id="725" href="Preliminaries.html#391" class="Field">fst</a> <a id="729" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="731" href="RollingRule.html#705" class="Bound">b</a> <a id="733" class="Symbol">.</a><a id="734" href="Preliminaries.html#403" class="Field">snd</a> <a id="738" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="740" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
      <a id="751" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="762" class="Symbol">.</a><a id="763" href="Preliminaries.html#507" class="Field">inv</a> <a id="767" href="RollingRule.html#767" class="Bound">t</a> <a id="769" class="Symbol">.</a><a id="770" href="Preliminaries.html#391" class="Field">fst</a> <a id="774" class="Symbol">=</a> <a id="776" href="RollingRule.html#767" class="Bound">t</a> <a id="778" class="Symbol">.</a><a id="779" href="Preliminaries.html#403" class="Field">snd</a> <a id="783" class="Symbol">.</a><a id="784" href="Preliminaries.html#391" class="Field">fst</a>
      <a id="794" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="805" class="Symbol">.</a><a id="806" href="Preliminaries.html#507" class="Field">inv</a> <a id="810" class="Symbol">(_</a> <a id="813" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="815" href="RollingRule.html#815" class="Bound">b</a> <a id="817" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="819" href="RollingRule.html#819" class="Bound">q</a> <a id="821" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="823" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">.</a><a id="830" href="Preliminaries.html#403" class="Field">snd</a> <a id="834" class="Symbol">=</a> <a id="836" href="RollingRule.html#819" class="Bound">q</a>
      <a id="844" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="855" class="Symbol">.</a><a id="856" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="864" class="Symbol">(</a><a id="865" href="RollingRule.html#865" class="Bound">b</a> <a id="867" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="869" href="RollingRule.html#869" class="Bound">p</a><a id="870" class="Symbol">)</a> <a id="872" class="Symbol">=</a> <a id="874" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
      <a id="885" href="RollingRule.html#654" class="Function">fix-gf-iso</a> <a id="896" class="Symbol">.</a><a id="897" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="905" class="Symbol">(_</a> <a id="908" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="910" href="RollingRule.html#910" class="Bound">b</a> <a id="912" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="914" href="RollingRule.html#914" class="Bound">q</a> <a id="916" href="Preliminaries.html#375" class="InductiveConstructor Operator">,</a> <a id="918" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="922" class="Symbol">)</a> <a id="924" class="Symbol">=</a> <a id="926" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

    <a id="936" class="Comment">-- These two definitional equalities are used later.</a>
    <a id="993" href="RollingRule.html#993" class="Function">rolling-rule-fun</a> <a id="1010" class="Symbol">:</a> <a id="1012" class="Symbol">(</a><a id="1013" href="RollingRule.html#1013" class="Bound">x</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="RollingRule.html#54" class="Function">fix</a> <a id="1021" class="Symbol">(</a><a id="1022" href="RollingRule.html#155" class="Bound">g</a> <a id="1024" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="1026" href="RollingRule.html#143" class="Bound">f</a><a id="1027" class="Symbol">))</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="RollingRule.html#187" class="Function">rolling-rule</a> <a id="1045" class="Symbol">.</a><a id="1046" href="Preliminaries.html#491" class="Field">fun</a> <a id="1050" href="RollingRule.html#1013" class="Bound">x</a> <a id="1052" class="Symbol">.</a><a id="1053" href="Preliminaries.html#391" class="Field">fst</a> <a id="1057" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1059" href="RollingRule.html#143" class="Bound">f</a> <a id="1061" class="Symbol">(</a><a id="1062" href="RollingRule.html#1013" class="Bound">x</a> <a id="1064" class="Symbol">.</a><a id="1065" href="Preliminaries.html#391" class="Field">fst</a><a id="1068" class="Symbol">)</a>
    <a id="1074" href="RollingRule.html#993" class="Function">rolling-rule-fun</a> <a id="1091" href="RollingRule.html#1091" class="Bound">x</a> <a id="1093" class="Symbol">=</a> <a id="1095" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

    <a id="1105" href="RollingRule.html#1105" class="Function">rolling-rule-inv-fun</a> <a id="1126" class="Symbol">:</a> <a id="1128" class="Symbol">(</a><a id="1129" href="RollingRule.html#1129" class="Bound">y</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="RollingRule.html#54" class="Function">fix</a> <a id="1137" class="Symbol">(</a><a id="1138" href="RollingRule.html#143" class="Bound">f</a> <a id="1140" href="Preliminaries.html#1176" class="Function Operator">∘</a> <a id="1142" href="RollingRule.html#155" class="Bound">g</a><a id="1143" class="Symbol">))</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="RollingRule.html#187" class="Function">rolling-rule</a> <a id="1161" class="Symbol">.</a><a id="1162" href="Preliminaries.html#507" class="Field">inv</a> <a id="1166" href="RollingRule.html#1129" class="Bound">y</a> <a id="1168" class="Symbol">.</a><a id="1169" href="Preliminaries.html#391" class="Field">fst</a> <a id="1173" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1175" href="RollingRule.html#155" class="Bound">g</a> <a id="1177" class="Symbol">(</a><a id="1178" href="RollingRule.html#1129" class="Bound">y</a> <a id="1180" class="Symbol">.</a><a id="1181" href="Preliminaries.html#391" class="Field">fst</a><a id="1184" class="Symbol">)</a>
    <a id="1190" href="RollingRule.html#1105" class="Function">rolling-rule-inv-fun</a> <a id="1211" href="RollingRule.html#1211" class="Bound">y</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>

<a id="fix-congr"></a><a id="1221" href="RollingRule.html#1221" class="Function">fix-congr</a> <a id="1231" class="Symbol">:</a> <a id="1233" class="Symbol">{</a><a id="1234" href="RollingRule.html#1234" class="Bound">A</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">{</a><a id="1244" href="RollingRule.html#1244" class="Bound">t</a> <a id="1246" href="RollingRule.html#1246" class="Bound">s</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="RollingRule.html#1234" class="Bound">A</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="RollingRule.html#1234" class="Bound">A</a><a id="1255" class="Symbol">}</a> <a id="1257" class="Symbol">(</a><a id="1258" href="RollingRule.html#1258" class="Bound">p</a> <a id="1260" class="Symbol">:</a> <a id="1262" class="Symbol">(</a><a id="1263" href="RollingRule.html#1263" class="Bound">a</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="RollingRule.html#1234" class="Bound">A</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="RollingRule.html#1244" class="Bound">t</a> <a id="1274" href="RollingRule.html#1263" class="Bound">a</a> <a id="1276" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="1278" href="RollingRule.html#1246" class="Bound">s</a> <a id="1280" href="RollingRule.html#1263" class="Bound">a</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">→</a>
            <a id="1297" href="RollingRule.html#54" class="Function">fix</a> <a id="1301" href="RollingRule.html#1244" class="Bound">t</a> <a id="1303" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="1305" href="RollingRule.html#54" class="Function">fix</a> <a id="1309" href="RollingRule.html#1246" class="Bound">s</a>
<a id="1311" href="RollingRule.html#1221" class="Function">fix-congr</a> <a id="1321" href="RollingRule.html#1321" class="Bound">p</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Preliminaries.html#5654" class="Function">Σ-congr-snd</a> <a id="1337" class="Symbol">λ</a> <a id="1339" href="RollingRule.html#1339" class="Bound">a</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="1352" class="Symbol">(</a><a id="1353" href="RollingRule.html#1321" class="Bound">p</a> <a id="1355" href="RollingRule.html#1339" class="Bound">a</a><a id="1356" class="Symbol">)</a> <a id="1358" href="Preliminaries.html#87" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/Signs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Signs</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Signs.html" class="Module">Signs</a> <a id="14" class="Keyword">where</a>

<a id="21" class="Keyword">open</a> <a id="26" class="Keyword">import</a> <a id="33" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="47" class="Keyword">open</a> <a id="52" class="Keyword">import</a> <a id="59" href="IntegerAlgebra.html" class="Module">IntegerAlgebra</a>
<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Doubling.html" class="Module">Doubling</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Booleans.html" class="Module">Booleans</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Subtraction.html" class="Module">Subtraction</a>

<a id="shift-equiv"></a><a id="141" href="Signs.html#141" class="Function">shift-equiv</a> <a id="153" class="Symbol">:</a> <a id="155" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="157" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="159" class="Symbol">(</a><a id="160" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="162" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="164" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="165" class="Symbol">)</a> <a id="167" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="169" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="171" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="173" class="Symbol">(</a><a id="174" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="176" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="178" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="179" class="Symbol">)</a>
<a id="181" href="Signs.html#141" class="Function">shift-equiv</a> <a id="193" class="Symbol">=</a> <a id="195" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="203" href="Preliminaries.html#1938" class="Function">+-assoc</a> <a id="211" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="214" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="222" href="Doubling.html#1151" class="Function">halve-iso</a> <a id="232" class="Symbol">(</a><a id="233" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="241" href="Doubling.html#1151" class="Function">halve-iso</a><a id="250" class="Symbol">)</a>

<a id="shift-alg"></a><a id="253" href="Signs.html#253" class="Function">shift-alg</a> <a id="263" class="Symbol">:</a> <a id="265" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="272" class="Symbol">(</a><a id="273" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="275" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="277" class="Symbol">(</a><a id="278" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="280" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="282" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="283" class="Symbol">))</a>
<a id="286" href="Signs.html#253" class="Function">shift-alg</a> <a id="296" class="Symbol">.</a><a id="297" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="306" class="Symbol">=</a> <a id="308" href="Signs.html#141" class="Function">shift-equiv</a>
<a id="320" href="Signs.html#253" class="Function">shift-alg</a> <a id="330" class="Symbol">.</a><a id="331" href="IntegerAlgebra.html#168" class="Field">IntAlg.Z</a> <a id="340" class="Symbol">=</a> <a id="342" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="346" class="Symbol">(</a><a id="347" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="351" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a><a id="354" class="Symbol">)</a>

<a id="357" class="Keyword">abstract</a>
  <a id="presign"></a><a id="368" href="Signs.html#368" class="Function">presign</a> <a id="376" class="Symbol">:</a> <a id="378" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="380" class="Symbol">→</a> <a id="382" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="384" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="386" class="Symbol">(</a><a id="387" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="389" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="391" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="392" class="Symbol">)</a>
  <a id="396" href="Signs.html#368" class="Function">presign</a> <a id="404" class="Symbol">=</a> <a id="406" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="412" href="Signs.html#253" class="Function">shift-alg</a>

  <a id="presign-Z"></a><a id="425" href="Signs.html#425" class="Function">presign-Z</a> <a id="435" class="Symbol">:</a> <a id="437" href="Signs.html#368" class="Function">presign</a> <a id="445" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="449" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="451" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="455" class="Symbol">(</a><a id="456" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="460" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a><a id="463" class="Symbol">)</a>
  <a id="467" href="Signs.html#425" class="Function">presign-Z</a> <a id="477" class="Symbol">=</a> <a id="479" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="487" href="Signs.html#253" class="Function">shift-alg</a>

  <a id="presign-S"></a><a id="500" href="Signs.html#500" class="Function">presign-S</a> <a id="510" class="Symbol">:</a> <a id="512" class="Symbol">{</a><a id="513" href="Signs.html#513" class="Bound">x</a> <a id="515" class="Symbol">:</a> <a id="517" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">→</a> <a id="522" href="Signs.html#368" class="Function">presign</a> <a id="530" class="Symbol">(</a><a id="531" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="535" class="Symbol">.</a><a id="536" href="Preliminaries.html#491" class="Field">fun</a> <a id="540" href="Signs.html#513" class="Bound">x</a><a id="541" class="Symbol">)</a> <a id="543" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="545" href="Signs.html#141" class="Function">shift-equiv</a> <a id="557" class="Symbol">.</a><a id="558" href="Preliminaries.html#491" class="Field">fun</a> <a id="562" class="Symbol">(</a><a id="563" href="Signs.html#368" class="Function">presign</a> <a id="571" href="Signs.html#513" class="Bound">x</a><a id="572" class="Symbol">)</a>
  <a id="576" href="Signs.html#500" class="Function">presign-S</a> <a id="586" class="Symbol">=</a> <a id="588" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="596" href="Signs.html#253" class="Function">shift-alg</a> <a id="606" class="Symbol">_</a>

  <a id="presign-inv"></a><a id="611" href="Signs.html#611" class="Function">presign-inv</a> <a id="623" class="Symbol">:</a> <a id="625" class="Symbol">{</a><a id="626" href="Signs.html#626" class="Bound">x</a> <a id="628" class="Symbol">:</a> <a id="630" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="631" class="Symbol">}</a> <a id="633" class="Symbol">→</a> <a id="635" href="Signs.html#368" class="Function">presign</a> <a id="643" class="Symbol">(</a><a id="644" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="648" class="Symbol">.</a><a id="649" href="Preliminaries.html#507" class="Field">inv</a> <a id="653" href="Signs.html#626" class="Bound">x</a><a id="654" class="Symbol">)</a> <a id="656" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="658" href="Signs.html#141" class="Function">shift-equiv</a> <a id="670" class="Symbol">.</a><a id="671" href="Preliminaries.html#507" class="Field">inv</a> <a id="675" class="Symbol">(</a><a id="676" href="Signs.html#368" class="Function">presign</a> <a id="684" href="Signs.html#626" class="Bound">x</a><a id="685" class="Symbol">)</a>
  <a id="689" href="Signs.html#611" class="Function">presign-inv</a> <a id="701" class="Symbol">=</a> <a id="703" href="IntegerAlgebra.html#1569" class="Function">ℤ-rec-inv</a> <a id="713" href="Signs.html#253" class="Function">shift-alg</a> <a id="723" class="Symbol">_</a>

<a id="right-shift"></a><a id="726" href="Signs.html#726" class="Function">right-shift</a> <a id="738" class="Symbol">:</a> <a id="740" class="Symbol">{</a><a id="741" href="Signs.html#741" class="Bound">x</a> <a id="743" class="Symbol">:</a> <a id="745" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="747" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="749" class="Symbol">(</a><a id="750" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="752" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="754" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="755" class="Symbol">)}</a> <a id="758" class="Symbol">→</a> <a id="760" href="Booleans.html#136" class="Function">right</a> <a id="766" href="Signs.html#741" class="Bound">x</a> <a id="768" class="Symbol">→</a> <a id="770" href="Booleans.html#136" class="Function">right</a> <a id="776" class="Symbol">(</a><a id="777" href="Signs.html#141" class="Function">shift-equiv</a> <a id="789" class="Symbol">.</a><a id="790" href="Preliminaries.html#491" class="Field">fun</a> <a id="794" href="Signs.html#741" class="Bound">x</a><a id="795" class="Symbol">)</a>
<a id="797" href="Signs.html#726" class="Function">right-shift</a> <a id="809" class="Symbol">{</a><a id="810" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="814" class="Symbol">_}</a> <a id="817" class="Symbol">=</a> <a id="819" href="Booleans.html#244" class="Function">left-right-disj</a> <a id="835" href="Booleans.html#740" class="Function">left-intro</a>
<a id="846" href="Signs.html#726" class="Function">right-shift</a> <a id="858" class="Symbol">{</a><a id="859" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="863" class="Symbol">_}</a> <a id="866" class="Symbol">_</a> <a id="868" class="Symbol">=</a> <a id="870" href="Booleans.html#817" class="Function">right-intro</a>

<a id="left-inv"></a><a id="883" href="Signs.html#883" class="Function">left-inv</a> <a id="892" class="Symbol">:</a> <a id="894" class="Symbol">{</a><a id="895" href="Signs.html#895" class="Bound">x</a> <a id="897" class="Symbol">:</a> <a id="899" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="901" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="903" class="Symbol">(</a><a id="904" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="906" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="908" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="909" class="Symbol">)}</a> <a id="912" class="Symbol">→</a> <a id="914" href="Booleans.html#131" class="Function">left</a> <a id="919" href="Signs.html#895" class="Bound">x</a> <a id="921" class="Symbol">→</a> <a id="923" href="Booleans.html#131" class="Function">left</a> <a id="928" class="Symbol">(</a><a id="929" href="Signs.html#141" class="Function">shift-equiv</a> <a id="941" class="Symbol">.</a><a id="942" href="Preliminaries.html#507" class="Field">inv</a> <a id="946" href="Signs.html#895" class="Bound">x</a><a id="947" class="Symbol">)</a>
<a id="949" href="Signs.html#883" class="Function">left-inv</a> <a id="958" class="Symbol">{</a><a id="959" href="Preliminaries.html#195" class="InductiveConstructor">inl</a> <a id="963" class="Symbol">_}</a> <a id="966" class="Symbol">_</a> <a id="968" class="Symbol">=</a> <a id="970" href="Booleans.html#740" class="Function">left-intro</a>
<a id="981" href="Signs.html#883" class="Function">left-inv</a> <a id="990" class="Symbol">{</a><a id="991" href="Preliminaries.html#213" class="InductiveConstructor">inr</a> <a id="995" class="Symbol">_}</a> <a id="998" href="Signs.html#998" class="Bound">t</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Booleans.html#244" class="Function">left-right-disj</a> <a id="1018" href="Signs.html#998" class="Bound">t</a> <a id="1020" href="Booleans.html#817" class="Function">right-intro</a>

<a id="neg"></a><a id="1033" href="Signs.html#1033" class="Function">neg</a> <a id="zero"></a><a id="1037" href="Signs.html#1037" class="Function">zero</a> <a id="pos"></a><a id="1042" href="Signs.html#1042" class="Function">pos</a> <a id="nonneg"></a><a id="1046" href="Signs.html#1046" class="Function">nonneg</a> <a id="1053" class="Symbol">:</a> <a id="1055" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1057" class="Symbol">→</a> <a id="1059" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1063" href="Signs.html#1033" class="Function">neg</a> <a id="1067" href="Signs.html#1067" class="Bound">x</a> <a id="1069" class="Symbol">=</a> <a id="1071" href="Booleans.html#131" class="Function">left</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Signs.html#368" class="Function">presign</a> <a id="1085" href="Signs.html#1067" class="Bound">x</a><a id="1086" class="Symbol">)</a>
<a id="1088" href="Signs.html#1046" class="Function">nonneg</a> <a id="1095" href="Signs.html#1095" class="Bound">x</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Booleans.html#136" class="Function">right</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Signs.html#368" class="Function">presign</a> <a id="1114" href="Signs.html#1095" class="Bound">x</a><a id="1115" class="Symbol">)</a>
<a id="1117" href="Signs.html#1037" class="Function">zero</a> <a id="1122" href="Signs.html#1122" class="Bound">x</a> <a id="1124" class="Symbol">=</a> <a id="1126" href="Preliminaries.html#323" class="Record">Σ</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Signs.html#1046" class="Function">nonneg</a> <a id="1136" href="Signs.html#1122" class="Bound">x</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">(λ</a> <a id="1142" href="Signs.html#1142" class="Bound">_</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Signs.html#1033" class="Function">neg</a> <a id="1150" class="Symbol">(</a><a id="1151" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1155" class="Symbol">.</a><a id="1156" href="Preliminaries.html#507" class="Field">inv</a> <a id="1160" href="Signs.html#1122" class="Bound">x</a><a id="1161" class="Symbol">))</a>
<a id="1164" href="Signs.html#1042" class="Function">pos</a> <a id="1168" href="Signs.html#1168" class="Bound">x</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Signs.html#1046" class="Function">nonneg</a> <a id="1179" class="Symbol">(</a><a id="1180" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1184" class="Symbol">.</a><a id="1185" href="Preliminaries.html#507" class="Field">inv</a> <a id="1189" href="Signs.html#1168" class="Bound">x</a><a id="1190" class="Symbol">)</a>

<a id="1193" class="Keyword">abstract</a>
  <a id="zeroIsZero"></a><a id="1204" href="Signs.html#1204" class="Function">zeroIsZero</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="Signs.html#1037" class="Function">zero</a> <a id="1222" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a>
  <a id="1228" href="Signs.html#1204" class="Function">zeroIsZero</a> <a id="1239" class="Symbol">.</a><a id="1240" href="Preliminaries.html#391" class="Field">fst</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Preliminaries.html#941" class="Function">transport</a> <a id="1256" href="Booleans.html#136" class="Function">right</a> <a id="1262" href="Booleans.html#817" class="Function">right-intro</a> <a id="1274" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1276" href="Preliminaries.html#803" class="Function">symm</a> <a id="1281" href="Signs.html#425" class="Function">presign-Z</a>
  <a id="1293" href="Signs.html#1204" class="Function">zeroIsZero</a> <a id="1304" class="Symbol">.</a><a id="1305" href="Preliminaries.html#403" class="Field">snd</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Preliminaries.html#941" class="Function">transport</a> <a id="1321" href="Booleans.html#131" class="Function">left</a> <a id="1326" href="Booleans.html#740" class="Function">left-intro</a> <a id="1337" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1339" href="Preliminaries.html#803" class="Function">symm</a> <a id="1344" href="Preliminaries.html#1099" class="Function Operator">$</a> <a id="1346" href="Signs.html#611" class="Function">presign-inv</a> <a id="1358" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="1360" href="Preliminaries.html#864" class="Function">ap</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Signs.html#141" class="Function">shift-equiv</a> <a id="1376" class="Symbol">.</a><a id="1377" href="Preliminaries.html#507" class="Field">inv</a><a id="1380" class="Symbol">)</a> <a id="1382" href="Signs.html#425" class="Function">presign-Z</a>

  <a id="nonneg-succ"></a><a id="1395" href="Signs.html#1395" class="Function">nonneg-succ</a> <a id="1407" class="Symbol">:</a> <a id="1409" class="Symbol">{</a><a id="1410" href="Signs.html#1410" class="Bound">x</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1415" class="Symbol">}</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Signs.html#1046" class="Function">nonneg</a> <a id="1426" href="Signs.html#1410" class="Bound">x</a> <a id="1428" class="Symbol">→</a> <a id="1430" href="Signs.html#1046" class="Function">nonneg</a> <a id="1437" class="Symbol">(</a><a id="1438" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1442" class="Symbol">.</a><a id="1443" href="Preliminaries.html#491" class="Field">fun</a> <a id="1447" href="Signs.html#1410" class="Bound">x</a><a id="1448" class="Symbol">)</a>
  <a id="1452" href="Signs.html#1395" class="Function">nonneg-succ</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Signs.html#1465" class="Bound">x</a><a id="1466" class="Symbol">}</a> <a id="1468" href="Signs.html#1468" class="Bound">h</a> <a id="1470" class="Symbol">=</a> <a id="1472" href="Preliminaries.html#941" class="Function">transport</a> <a id="1482" href="Booleans.html#136" class="Function">right</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Signs.html#726" class="Function">right-shift</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Signs.html#368" class="Function">presign</a> <a id="1510" href="Signs.html#1465" class="Bound">x</a><a id="1511" class="Symbol">}</a> <a id="1513" href="Signs.html#1468" class="Bound">h</a><a id="1514" class="Symbol">)</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Preliminaries.html#803" class="Function">symm</a> <a id="1522" href="Signs.html#500" class="Function">presign-S</a><a id="1531" class="Symbol">)</a>

  <a id="nonneg-of-pos"></a><a id="1536" href="Signs.html#1536" class="Function">nonneg-of-pos</a> <a id="1550" class="Symbol">:</a> <a id="1552" class="Symbol">{</a><a id="1553" href="Signs.html#1553" class="Bound">x</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1558" class="Symbol">}</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Signs.html#1042" class="Function">pos</a> <a id="1566" href="Signs.html#1553" class="Bound">x</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Signs.html#1046" class="Function">nonneg</a> <a id="1577" href="Signs.html#1553" class="Bound">x</a>
  <a id="1581" href="Signs.html#1536" class="Function">nonneg-of-pos</a> <a id="1595" href="Signs.html#1595" class="Bound">h</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Preliminaries.html#941" class="Function">transport</a> <a id="1609" href="Signs.html#1046" class="Function">nonneg</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Signs.html#1395" class="Function">nonneg-succ</a> <a id="1629" href="Signs.html#1595" class="Bound">h</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">(</a><a id="1633" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1637" class="Symbol">.</a><a id="1638" href="Preliminaries.html#563" class="Field">fun-inv</a> <a id="1646" class="Symbol">_)</a>

  <a id="neg-inv"></a><a id="1652" href="Signs.html#1652" class="Function">neg-inv</a> <a id="1660" class="Symbol">:</a> <a id="1662" class="Symbol">{</a><a id="1663" href="Signs.html#1663" class="Bound">x</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1668" class="Symbol">}</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Signs.html#1033" class="Function">neg</a> <a id="1676" href="Signs.html#1663" class="Bound">x</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Signs.html#1033" class="Function">neg</a> <a id="1684" class="Symbol">(</a><a id="1685" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1689" class="Symbol">.</a><a id="1690" href="Preliminaries.html#507" class="Field">inv</a> <a id="1694" href="Signs.html#1663" class="Bound">x</a><a id="1695" class="Symbol">)</a>
  <a id="1699" href="Signs.html#1652" class="Function">neg-inv</a> <a id="1707" class="Symbol">{</a><a id="1708" href="Signs.html#1708" class="Bound">x</a><a id="1709" class="Symbol">}</a> <a id="1711" href="Signs.html#1711" class="Bound">h</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Preliminaries.html#941" class="Function">transport</a> <a id="1725" href="Booleans.html#131" class="Function">left</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Signs.html#883" class="Function">left-inv</a> <a id="1740" href="Signs.html#1711" class="Bound">h</a><a id="1741" class="Symbol">)</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Preliminaries.html#803" class="Function">symm</a> <a id="1749" href="Signs.html#611" class="Function">presign-inv</a><a id="1760" class="Symbol">)</a>

  <a id="_&lt;_"></a><a id="1765" href="Signs.html#1765" class="Function Operator">_&lt;_</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="1785" href="Signs.html#1785" class="Bound">x</a> <a id="1787" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="1789" href="Signs.html#1789" class="Bound">y</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Signs.html#1033" class="Function">neg</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Signs.html#1785" class="Bound">x</a> <a id="1800" href="Subtraction.html#187" class="Function Operator">-</a> <a id="1802" href="Signs.html#1789" class="Bound">y</a><a id="1803" class="Symbol">)</a>

  <a id="lt-succ-of-lt"></a><a id="1808" href="Signs.html#1808" class="Function">lt-succ-of-lt</a> <a id="1822" class="Symbol">:</a> <a id="1824" class="Symbol">{</a><a id="1825" href="Signs.html#1825" class="Bound">x</a> <a id="1827" href="Signs.html#1827" class="Bound">y</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1832" class="Symbol">}</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Signs.html#1825" class="Bound">x</a> <a id="1838" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="1840" href="Signs.html#1827" class="Bound">y</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Signs.html#1825" class="Bound">x</a> <a id="1846" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="1848" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1852" class="Symbol">.</a><a id="1853" href="Preliminaries.html#491" class="Field">fun</a> <a id="1857" href="Signs.html#1827" class="Bound">y</a>
  <a id="1861" href="Signs.html#1808" class="Function">lt-succ-of-lt</a> <a id="1875" href="Signs.html#1875" class="Bound">h</a> <a id="1877" class="Symbol">=</a> <a id="1879" href="Preliminaries.html#941" class="Function">transport</a> <a id="1889" href="Signs.html#1033" class="Function">neg</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Signs.html#1652" class="Function">neg-inv</a> <a id="1902" href="Signs.html#1875" class="Bound">h</a><a id="1903" class="Symbol">)</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Preliminaries.html#803" class="Function">symm</a> <a id="1911" href="Subtraction.html#238" class="Function">sub-S</a><a id="1916" class="Symbol">)</a>

  <a id="lt-of-succ-lt-succ"></a><a id="1921" href="Signs.html#1921" class="Function">lt-of-succ-lt-succ</a> <a id="1940" class="Symbol">:</a> <a id="1942" class="Symbol">{</a><a id="1943" href="Signs.html#1943" class="Bound">x</a> <a id="1945" href="Signs.html#1945" class="Bound">y</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="1950" class="Symbol">}</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1958" class="Symbol">.</a><a id="1959" href="Preliminaries.html#491" class="Field">fun</a> <a id="1963" href="Signs.html#1943" class="Bound">x</a> <a id="1965" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="1967" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="1971" class="Symbol">.</a><a id="1972" href="Preliminaries.html#491" class="Field">fun</a> <a id="1976" href="Signs.html#1945" class="Bound">y</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Signs.html#1943" class="Bound">x</a> <a id="1982" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="1984" href="Signs.html#1945" class="Bound">y</a>
  <a id="1988" href="Signs.html#1921" class="Function">lt-of-succ-lt-succ</a> <a id="2007" href="Signs.html#2007" class="Bound">h</a> <a id="2009" class="Symbol">=</a> <a id="2011" href="Preliminaries.html#941" class="Function">transport</a> <a id="2021" href="Signs.html#1033" class="Function">neg</a> <a id="2025" href="Signs.html#2007" class="Bound">h</a> <a id="2027" href="Subtraction.html#410" class="Function">S-sub-S</a>

  <a id="lt-succ-self"></a><a id="2038" href="Signs.html#2038" class="Function">lt-succ-self</a> <a id="2051" class="Symbol">:</a> <a id="2053" class="Symbol">{</a><a id="2054" href="Signs.html#2054" class="Bound">x</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Signs.html#2054" class="Bound">x</a> <a id="2065" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="2067" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="2071" class="Symbol">.</a><a id="2072" href="Preliminaries.html#491" class="Field">fun</a> <a id="2076" href="Signs.html#2054" class="Bound">x</a>
  <a id="2080" href="Signs.html#2038" class="Function">lt-succ-self</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Preliminaries.html#941" class="Function">transport</a> <a id="2105" href="Signs.html#1033" class="Function">neg</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Signs.html#1204" class="Function">zeroIsZero</a> <a id="2121" class="Symbol">.</a><a id="2122" href="Preliminaries.html#403" class="Field">snd</a><a id="2125" class="Symbol">)</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Preliminaries.html#803" class="Function">symm</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Subtraction.html#238" class="Function">sub-S</a> <a id="2140" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="2142" href="Preliminaries.html#864" class="Function">ap</a> <a id="2145" class="Symbol">(</a><a id="2146" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="2150" class="Symbol">.</a><a id="2151" href="Preliminaries.html#507" class="Field">inv</a><a id="2154" class="Symbol">)</a> <a id="2156" href="Subtraction.html#599" class="Function">sub-self</a><a id="2164" class="Symbol">))</a>

  <a id="lt-zero-nonneg-disj"></a><a id="2170" href="Signs.html#2170" class="Function">lt-zero-nonneg-disj</a> <a id="2190" class="Symbol">:</a> <a id="2192" class="Symbol">{</a><a id="2193" href="Signs.html#2193" class="Bound">x</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2198" class="Symbol">}</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="Signs.html#2193" class="Bound">x</a> <a id="2204" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="2206" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Signs.html#1046" class="Function">nonneg</a> <a id="2219" href="Signs.html#2193" class="Bound">x</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Preliminaries.html#123" class="Datatype">⊥</a>
  <a id="2227" href="Signs.html#2170" class="Function">lt-zero-nonneg-disj</a> <a id="2247" class="Symbol">{</a><a id="2248" href="Signs.html#2248" class="Bound">x</a><a id="2249" class="Symbol">}</a> <a id="2251" href="Signs.html#2251" class="Bound">p</a> <a id="2253" href="Signs.html#2253" class="Bound">h</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Booleans.html#244" class="Function">left-right-disj</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Preliminaries.html#941" class="Function">transport</a> <a id="2284" href="Signs.html#1033" class="Function">neg</a> <a id="2288" href="Signs.html#2251" class="Bound">p</a> <a id="2290" href="Subtraction.html#339" class="Function">sub-Z</a><a id="2295" class="Symbol">)</a> <a id="2297" href="Signs.html#2253" class="Bound">h</a>

  <a id="lt-prop"></a><a id="2302" href="Signs.html#2302" class="Function">lt-prop</a> <a id="2310" class="Symbol">:</a> <a id="2312" class="Symbol">{</a><a id="2313" href="Signs.html#2313" class="Bound">x</a> <a id="2315" href="Signs.html#2315" class="Bound">y</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2320" class="Symbol">}</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Preliminaries.html#4784" class="Function">isProp</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Signs.html#2313" class="Bound">x</a> <a id="2334" href="Signs.html#1765" class="Function Operator">&lt;</a> <a id="2336" href="Signs.html#2315" class="Bound">y</a><a id="2337" class="Symbol">)</a>
  <a id="2341" href="Signs.html#2302" class="Function">lt-prop</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Booleans.html#349" class="Function">left-prop</a>

  <a id="zero+pos-iso-nonneg"></a><a id="2364" href="Signs.html#2364" class="Function">zero+pos-iso-nonneg</a> <a id="2384" class="Symbol">:</a> <a id="2386" class="Symbol">{</a><a id="2387" href="Signs.html#2387" class="Bound">x</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="2392" class="Symbol">}</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Signs.html#1037" class="Function">zero</a> <a id="2401" href="Signs.html#2387" class="Bound">x</a> <a id="2403" href="Preliminaries.html#157" class="Datatype Operator">+</a> <a id="2405" href="Signs.html#1042" class="Function">pos</a> <a id="2409" href="Signs.html#2387" class="Bound">x</a> <a id="2411" href="Preliminaries.html#451" class="Record Operator">≅</a> <a id="2413" href="Signs.html#1046" class="Function">nonneg</a> <a id="2420" href="Signs.html#2387" class="Bound">x</a>
  <a id="2424" href="Signs.html#2364" class="Function">zero+pos-iso-nonneg</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="2454" class="Symbol">(λ</a> <a id="2457" href="Signs.html#2457" class="Bound">_</a> <a id="2459" class="Symbol">→</a> <a id="2461" href="Booleans.html#522" class="Function">left-or-right</a> <a id="2475" class="Symbol">_)</a> <a id="2478" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2481" href="Preliminaries.html#6845" class="Function">+-distrib</a> <a id="2491" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2494" href="Preliminaries.html#2342" class="Function">+-congr</a> <a id="2502" href="Preliminaries.html#2665" class="Function">id-iso</a>
                        <a id="2533" class="Symbol">(</a><a id="2534" href="Preliminaries.html#7695" class="Function">×-symm</a> <a id="2541" href="Preliminaries.html#1260" class="Function Operator">∘ₑ</a> <a id="2544" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Preliminaries.html#7434" class="Function">Σ-contr</a> <a id="2561" class="Symbol">λ</a> <a id="2563" href="Signs.html#2563" class="Bound">xpos</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Preliminaries.html#4958" class="Function">contr-of-prop</a> <a id="2584" href="Booleans.html#438" class="Function">right-prop</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Signs.html#1536" class="Function">nonneg-of-pos</a> <a id="2610" href="Signs.html#2563" class="Bound">xpos</a><a id="2614" class="Symbol">)))</a>
</pre></body></html>

==> anc/Subtraction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Subtraction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Keyword">module</a> <a id="8" href="Subtraction.html" class="Module">Subtraction</a> <a id="20" class="Keyword">where</a>

<a id="27" class="Keyword">open</a> <a id="32" class="Keyword">import</a> <a id="39" href="Preliminaries.html" class="Module">Preliminaries</a>
<a id="53" class="Keyword">open</a> <a id="58" class="Keyword">import</a> <a id="65" href="IntegerAlgebra.html" class="Module">IntegerAlgebra</a>

<a id="subtraction-alg"></a><a id="81" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="97" class="Symbol">:</a> <a id="99" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="101" class="Symbol">→</a> <a id="103" href="IntegerAlgebra.html#89" class="Record">IntAlg</a> <a id="110" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a>
<a id="112" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="128" href="Subtraction.html#128" class="Bound">x</a> <a id="130" class="Symbol">.</a><a id="131" href="IntegerAlgebra.html#154" class="Field">IntAlg.S</a> <a id="140" class="Symbol">=</a> <a id="142" href="Preliminaries.html#2779" class="Function">inv-iso</a> <a id="150" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a>
<a id="154" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="170" href="Subtraction.html#170" class="Bound">x</a> <a id="172" class="Symbol">.</a><a id="173" href="IntegerAlgebra.html#168" class="Field">IntAlg.Z</a> <a id="182" class="Symbol">=</a> <a id="184" href="Subtraction.html#170" class="Bound">x</a>

<a id="_-_"></a><a id="187" href="Subtraction.html#187" class="Function Operator">_-_</a> <a id="191" class="Symbol">:</a> <a id="193" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="195" class="Symbol">→</a> <a id="197" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a> <a id="199" class="Symbol">→</a> <a id="201" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a>
<a id="203" href="Subtraction.html#187" class="Function Operator">_-_</a> <a id="207" href="Subtraction.html#207" class="Bound">x</a> <a id="209" class="Symbol">=</a> <a id="211" href="IntegerAlgebra.html#1416" class="Function">ℤ-rec</a> <a id="217" class="Symbol">(</a><a id="218" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="234" href="Subtraction.html#207" class="Bound">x</a><a id="235" class="Symbol">)</a>

<a id="sub-S"></a><a id="238" href="Subtraction.html#238" class="Function">sub-S</a> <a id="244" class="Symbol">:</a> <a id="246" class="Symbol">{</a><a id="247" href="Subtraction.html#247" class="Bound">x</a> <a id="249" href="Subtraction.html#249" class="Bound">y</a> <a id="251" class="Symbol">:</a> <a id="253" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="254" class="Symbol">}</a> <a id="256" class="Symbol">→</a> <a id="258" href="Subtraction.html#247" class="Bound">x</a> <a id="260" href="Subtraction.html#187" class="Function Operator">-</a> <a id="262" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="266" class="Symbol">.</a><a id="267" href="Preliminaries.html#491" class="Field">fun</a> <a id="271" href="Subtraction.html#249" class="Bound">y</a> <a id="273" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="275" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="279" class="Symbol">.</a><a id="280" href="Preliminaries.html#507" class="Field">inv</a> <a id="284" class="Symbol">(</a><a id="285" href="Subtraction.html#247" class="Bound">x</a> <a id="287" href="Subtraction.html#187" class="Function Operator">-</a> <a id="289" href="Subtraction.html#249" class="Bound">y</a><a id="290" class="Symbol">)</a>
<a id="292" href="Subtraction.html#238" class="Function">sub-S</a> <a id="298" class="Symbol">{</a><a id="299" href="Subtraction.html#299" class="Bound">x</a><a id="300" class="Symbol">}</a> <a id="302" class="Symbol">{</a><a id="303" href="Subtraction.html#303" class="Bound">y</a><a id="304" class="Symbol">}</a> <a id="306" class="Symbol">=</a> <a id="308" href="IntegerAlgebra.html#1480" class="Function">ℤ-rec-S</a> <a id="316" class="Symbol">(</a><a id="317" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="333" href="Subtraction.html#299" class="Bound">x</a><a id="334" class="Symbol">)</a> <a id="336" href="Subtraction.html#303" class="Bound">y</a>

<a id="sub-Z"></a><a id="339" href="Subtraction.html#339" class="Function">sub-Z</a> <a id="345" class="Symbol">:</a> <a id="347" class="Symbol">{</a><a id="348" href="Subtraction.html#348" class="Bound">x</a> <a id="350" class="Symbol">:</a> <a id="352" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="353" class="Symbol">}</a> <a id="355" class="Symbol">→</a> <a id="357" href="Subtraction.html#348" class="Bound">x</a> <a id="359" href="Subtraction.html#187" class="Function Operator">-</a> <a id="361" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a> <a id="365" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="367" href="Subtraction.html#348" class="Bound">x</a>
<a id="369" href="Subtraction.html#339" class="Function">sub-Z</a> <a id="375" class="Symbol">{</a><a id="376" href="Subtraction.html#376" class="Bound">x</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">=</a> <a id="381" href="IntegerAlgebra.html#1752" class="Function">ℤ-rec-Z</a> <a id="389" class="Symbol">(</a><a id="390" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="406" href="Subtraction.html#376" class="Bound">x</a><a id="407" class="Symbol">)</a>

<a id="S-sub-S"></a><a id="410" href="Subtraction.html#410" class="Function">S-sub-S</a> <a id="418" class="Symbol">:</a> <a id="420" class="Symbol">{</a><a id="421" href="Subtraction.html#421" class="Bound">x</a> <a id="423" href="Subtraction.html#423" class="Bound">y</a> <a id="425" class="Symbol">:</a> <a id="427" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="428" class="Symbol">}</a> <a id="430" class="Symbol">→</a> <a id="432" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="436" class="Symbol">.</a><a id="437" href="Preliminaries.html#491" class="Field">fun</a> <a id="441" href="Subtraction.html#421" class="Bound">x</a> <a id="443" href="Subtraction.html#187" class="Function Operator">-</a> <a id="445" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="449" class="Symbol">.</a><a id="450" href="Preliminaries.html#491" class="Field">fun</a> <a id="454" href="Subtraction.html#423" class="Bound">y</a> <a id="456" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="458" href="Subtraction.html#421" class="Bound">x</a> <a id="460" href="Subtraction.html#187" class="Function Operator">-</a> <a id="462" href="Subtraction.html#423" class="Bound">y</a>
<a id="464" href="Subtraction.html#410" class="Function">S-sub-S</a> <a id="472" class="Symbol">{</a><a id="473" href="Subtraction.html#473" class="Bound">x</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">{</a><a id="477" href="Subtraction.html#477" class="Bound">y</a><a id="478" class="Symbol">}</a> <a id="480" class="Symbol">=</a> <a id="482" href="IntegerAlgebra.html#1807" class="Function">ℤ-rec-uniq</a> <a id="493" class="Symbol">(</a><a id="494" href="Subtraction.html#81" class="Function">subtraction-alg</a> <a id="510" href="Subtraction.html#473" class="Bound">x</a><a id="511" class="Symbol">)</a> <a id="513" class="Symbol">(λ</a> <a id="516" href="Subtraction.html#516" class="Bound">y</a> <a id="518" class="Symbol">→</a> <a id="520" href="Subtraction.html#238" class="Function">sub-S</a><a id="525" class="Symbol">)</a>
  <a id="529" class="Symbol">(</a><a id="530" href="Subtraction.html#238" class="Function">sub-S</a> <a id="536" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="538" href="Preliminaries.html#864" class="Function">ap</a> <a id="541" class="Symbol">(</a><a id="542" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="546" class="Symbol">.</a><a id="547" href="Preliminaries.html#507" class="Field">inv</a><a id="550" class="Symbol">)</a> <a id="552" href="Subtraction.html#339" class="Function">sub-Z</a> <a id="558" href="Preliminaries.html#731" class="Function Operator">•</a> <a id="560" href="IntegerAlgebra.html#154" class="Function">ℤ.S</a> <a id="564" class="Symbol">.</a><a id="565" href="Preliminaries.html#523" class="Field">inv-fun</a> <a id="573" href="Subtraction.html#473" class="Bound">x</a><a id="574" class="Symbol">)</a> <a id="576" class="Symbol">(λ</a> <a id="579" href="Subtraction.html#579" class="Bound">y</a> <a id="581" class="Symbol">→</a> <a id="583" href="Subtraction.html#238" class="Function">sub-S</a><a id="588" class="Symbol">)</a> <a id="590" href="Subtraction.html#339" class="Function">sub-Z</a> <a id="596" href="Subtraction.html#477" class="Bound">y</a>

<a id="sub-self"></a><a id="599" href="Subtraction.html#599" class="Function">sub-self</a> <a id="608" class="Symbol">:</a> <a id="610" class="Symbol">{</a><a id="611" href="Subtraction.html#611" class="Bound">x</a> <a id="613" class="Symbol">:</a> <a id="615" href="IntegerAlgebra.html#786" class="Postulate">ℤ</a><a id="616" class="Symbol">}</a> <a id="618" class="Symbol">→</a> <a id="620" href="Subtraction.html#611" class="Bound">x</a> <a id="622" href="Subtraction.html#187" class="Function Operator">-</a> <a id="624" href="Subtraction.html#611" class="Bound">x</a> <a id="626" href="Preliminaries.html#47" class="Datatype Operator">≡</a> <a id="628" href="IntegerAlgebra.html#168" class="Function">ℤ.Z</a>
<a id="632" href="Subtraction.html#599" class="Function">sub-self</a> <a id="641" class="Symbol">{</a><a id="642" href="Subtraction.html#642" class="Bound">x</a><a id="643" class="Symbol">}</a> <a id="645" class="Symbol">=</a> <a id="647" href="IntegerAlgebra.html#1014" class="Function">ℤ-ind</a> <a id="653" class="Symbol">(</a><a id="654" href="IntegerAlgebra.html#313" class="InductiveConstructor">mk-DIntAlg</a> <a id="665" class="Symbol">(</a><a id="666" href="Preliminaries.html#3181" class="Function">eq-congr</a> <a id="675" class="Symbol">(</a><a id="676" href="Preliminaries.html#803" class="Function">symm</a> <a id="681" href="Subtraction.html#410" class="Function">S-sub-S</a><a id="688" class="Symbol">)</a> <a id="690" href="Preliminaries.html#87" class="InductiveConstructor">refl</a><a id="694" class="Symbol">)</a> <a id="696" href="Subtraction.html#339" class="Function">sub-Z</a><a id="701" class="Symbol">)</a> <a id="703" href="Subtraction.html#642" class="Bound">x</a>
</pre></body></html>

==> anc/index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>index</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">{-
This is the formalization accompanying the paper
Natural numbers from integers
by Christian Sattler and David Wärn
to appear at LiCS 2024

The formalisation follows the first approach of the paper.
Lemmas in the paper link to corresponding parts of the formalization where appropriate.

Notes

* The formalization has been confirmed to type-check with Agda 2.6.4.3.

* We consistently avoid universes. We sometimes use the type universe `Set` of
  Agda, but never mention any larger types or universe levels. All our mentions
  of Set fall into the following categories:
  - Constructing a type (for example, `Σ A B : Set` for fixed A and B).
  - Constructions parametrized by a type or family of types (for example, the
    parameters A and B in `Σ A B`).
  - Large elimination over binary coproducts (only in **Booleans.agda**).

  Therefore, all occurrences of &quot;Set&quot; translate into the universe-free type theory
  of the paper that explicitly handles types instead.

* We work with isomorphisms (in the sense of an inverse map with two homotopies)
  instead of equivalences throughout. Nowhere in this formalisation do we
  consider equalities of isomorphisms (which would be a reason to use
  equivalences instead). Integer induction phrased using isomorphisms is
  interderivable with integer induction phrased using equivalences (since being
  an isomorphism is logically equivalent to being an equivalence and sections of
  integer inductions only involve the forward map of the
  equivalence/isomorphism).

* We try to mark definitions as abstract when possible, both to make it clear to the reader
  what parts are proof irrelevant, and to help Agda infer implicit arguments.
  Note that abstract blocks in the same module share their abstraction scope.
  We do not rely on this behaviour.

* In Agda, the equality symbol `=` denotes judgmental equality.
  In our formalisation, we use `≡` for typal equality.
  Note that the paper uses the reverse convention.
-}</a>

<a id="1978" class="Comment">-- Overview of modules</a>

<a id="2002" class="Comment">{- This file develops some preliminaries that you would normally find in a library.
It starts out with the type formers used in the formalisation (e.g. id, +, and bottom,
which are the only inductive types we declare) and postulates funext.
The rest of the file is devoted to some basic reasoning about equality, isomorphisms
and the fact that various type formers respect isomorphism. -}</a>
<a id="2391" class="Keyword">import</a> <a id="2398" href="Preliminaries.html" class="Module">Preliminaries</a>

<a id="2413" class="Comment">-- This file contains a proof that any map with a two-sided inverse has contractible fibres.</a>
<a id="2506" class="Keyword">import</a> <a id="2513" href="Equivalences.html" class="Module">Equivalences</a>
<a id="2526" class="Comment">{- This file defines the type of fix points of a map and proves the rolling rule.
The rolling rule itself is a composition of two isomorphisms each of which is defined
directly by pattern matching. This construction computes as expected on the first
component of the sigma-type of fix points. -}</a>
<a id="2822" class="Keyword">import</a> <a id="2829" href="RollingRule.html" class="Module">RollingRule</a>

<a id="2842" class="Comment">{- This file defines what an integer algebra is, what a displayed integer algebra is, and
  what a section of a displayed integer algebra is. We postulate that there is an integer
  algebra ℤ and that every displayed integer algebra over ℤ has a section.
  We derive some direct consequences in the same file. -}</a>
<a id="3155" class="Keyword">import</a> <a id="3162" href="IntegerAlgebra.html" class="Module">IntegerAlgebra</a>

<a id="3178" class="Comment">-- Analogous to the previous file, but for natural number algebras and without postulates.</a>
<a id="3269" class="Keyword">import</a> <a id="3276" href="NatAlgebra.html" class="Module">NatAlgebra</a>

<a id="3288" class="Comment">-- Defines subtraction of integers by integer recursion and proves some basic lemmas.</a>
<a id="3374" class="Keyword">import</a> <a id="3381" href="Subtraction.html" class="Module">Subtraction</a>

<a id="3394" class="Comment">-- Constructs the isomorphism ℤ = ℤ + ℤ and derives the map ℤ → ℤ + ℤ + ℤ.</a>
<a id="3469" class="Keyword">import</a> <a id="3476" href="Doubling.html" class="Module">Doubling</a>

<a id="3486" class="Comment">{- Some trivial facts about coproducts A + B and the two predicates on such
a type which tell whether an element is in the left or right part.
This is the only part where we use large elimination (descent) for +. -}</a>
<a id="3702" class="Keyword">import</a> <a id="3709" href="Booleans.html" class="Module">Booleans</a>

<a id="3719" class="Comment">{- This file specialises some definitions from Booleans.agda along the map ℤ → ℤ + ℤ + ℤ.
Also defines the strict ordering &lt; on ℤ and proves a couple of basic properties. -}</a>
<a id="3893" class="Keyword">import</a> <a id="3900" href="Signs.html" class="Module">Signs</a>

<a id="3907" class="Comment">{- This file defines the type M of nonnegative integers and proves that it is freely
generated by a map ℤ⁰ → M and an endomorphism M → M, using the idea of inductive
functions and the rolling rule. -}</a>
<a id="4108" class="Keyword">import</a> <a id="4115" href="M.html" class="Module">M</a>

<a id="4118" class="Comment">{- This file defines the rectification endomorphism M → M and the naturals as the type
of fixed points of this map. We establish the final result of the formalisation:
the type of naturals thus defined has elimination, i.e. a section of any displayed
natural numbers algebra. -}</a>
<a id="4397" class="Keyword">import</a> <a id="4404" href="Naturals.html" class="Module">Naturals</a>
</pre></body></html>

==> anc/src/Booleans.agda <==
module Booleans where

open import Preliminaries

abstract
  -- An instance of descent/large elimination for binary coproducts.
  left right : {A B : Set} → A + B → Set
  left (inl _) = ⊤
  left (inr _) = ⊥
  right t = left (+-symm .fun t)

  left-right-disj : {A B C : Set} {t : A + B} → left t → right t → C
  left-right-disj {t = inl _} _ ()

  left-prop : {A B : Set} {t : A + B} → isProp (left t)
  left-prop {t = inl _} = ⊤-prop
  right-prop : {A B : Set} {t : A + B} → isProp (right t)
  right-prop = left-prop

  left-or-right : {A B : Set} (t : A + B) → isContr (left t + right t)
  left-or-right (inl _) .fst = inl tt
  left-or-right (inr _) .fst = inr tt
  left-or-right _ .snd = +-prop left-prop left-prop left-right-disj _

  left-intro : {A B : Set} {a : A} → left {B = B} (inl a)
  left-intro = tt

  right-intro : {A B : Set} {b : B} → right {A = A} (inr b)
  right-intro = tt


==> anc/src/Doubling.agda <==
module Doubling where

open import Preliminaries
open import IntegerAlgebra

twist-alg : IntAlg (ℤ + ℤ)
twist-alg .IntAlg.S = +-symm ∘ₑ +-congr id-iso ℤ.S
twist-alg .IntAlg.Z = inl ℤ.Z

double-alg : {X : Set} → IntAlg X → IntAlg X
double-alg X-alg .IntAlg.S = X-alg .IntAlg.S ∘ₑ X-alg .IntAlg.S
double-alg X-alg .IntAlg.Z = X-alg .IntAlg.Z

abstract
  halve : ℤ → ℤ + ℤ
  halve = ℤ-rec twist-alg

  double : ℤ + ℤ → ℤ
  double = +-ind (ℤ-rec (double-alg ℤ-alg)) (ℤ.S .fun ∘ ℤ-rec (double-alg ℤ-alg))

  double-S : (x : ℤ + ℤ) → ℤ.S .fun (double x) ≡ double (twist-alg .IntAlg.S .fun x)
  double-S = +-ind (λ x → refl) λ x → symm (ℤ-rec-S (double-alg ℤ-alg) x)

  double-halve : (x : ℤ) → double (halve x) ≡ x
  double-halve = ℤ-rec-uniq ℤ-alg
    (λ x → ap double (ℤ-rec-S twist-alg x) • symm (double-S (halve x)))
    (ap double (ℤ-rec-Z _) • ℤ-rec-Z _)
    (λ _ → refl) refl

  halve-double : (x : ℤ) → halve (double (inl x)) ≡ inl x
  halve-double = ℤ-rec-uniq (double-alg twist-alg)
    (λ x → ap halve (ℤ-rec-S _ _) • ℤ-rec-S _ _ • ap (twist-alg .IntAlg.S .fun) (ℤ-rec-S twist-alg _))
    (ap halve (ℤ-rec-Z _) • ℤ-rec-Z _) (λ x → refl) refl

  halve-iso : ℤ ≅ ℤ + ℤ
  halve-iso .fun = halve
  halve-iso .inv = double
  halve-iso .inv-fun = double-halve
  halve-iso .fun-inv = +-ind halve-double λ x → ℤ-rec-S _ _ • ap (twist-alg .IntAlg.S .fun) (halve-double x)


==> anc/src/Equivalences.agda <==
module Equivalences where

open import Preliminaries

-- Given a map with a left inverse and a right inverse, the left and right inverses are equal.
-- Hence we an isomorphism.
module _ {A B : Set} (f : A → B) (g h : B → A)
  (fg : (b : B) → f (g b) ≡ b) (hf : (a : A) → h (f a) ≡ a) where

  left-inverse-eq-right-inverse : (b : B) → h b ≡ g b
  left-inverse-eq-right-inverse b = ap h (symm (fg b)) • hf (g b)

  iso-of-section-and-retraction : A ≅ B
  iso-of-section-and-retraction .fun = f
  iso-of-section-and-retraction .inv = h
  iso-of-section-and-retraction .inv-fun = hf
  iso-of-section-and-retraction .fun-inv b = ap f (left-inverse-eq-right-inverse b) • fg b

private module _ {A B : Set} (f : A ≅ B) where

  eq-congr' : {a a' : A} → (f .inv (f .fun a) ≡ f .inv (f .fun a')) ≅ a ≡ a'
  eq-congr' = eq-congr (f .inv-fun _) (f .inv-fun _)

  ap-inv : {a a' : A} → f .fun a ≡ f .fun a' → a ≡ a'
  ap-inv = eq-congr' .fun ∘ ap (f .inv)

  ap-inv-ap : {a a' : A} → (p : a ≡ a') → ap-inv (ap (f .fun) p) ≡ p
  ap-inv-ap refl = eq-congr-refl (f .inv-fun _)

module _ {A B : Set} (f : A ≅ B) where

  ap-iso : {a a' : A} →
          (a ≡ a') ≅ (f .fun a ≡ f .fun a')
  ap-iso = inv-iso (iso-of-section-and-retraction (ap-inv f) (ap (f .fun))
        (ap-inv (inv-iso f) ∘ eq-congr' f .inv) (ap-inv-ap f)
        λ p → ap (ap-inv (inv-iso f)) (eq-congr' f .inv-fun _) • ap-inv-ap (inv-iso f) p)

  contr-fib : (b : B) → isContr (fib (f .fun) b)
  contr-fib b = transport (λ b' → isContr (fib (f .fun) b'))
    (contr-congr (Σ-congr-snd λ a → ap-iso) (contr-singleton (f .inv b)))
    (f .fun-inv b)

module _ {A B : Set} {P : B → Set} (f : A ≅ B) (p : (a : A) → P (f .fun a)) where
  abstract
    equiv-ind : (b : B) → P b
    equiv-ind b = transport P (p (f .inv b)) (f .fun-inv b)

    equiv-ind-fun : (a : A) → equiv-ind (f .fun a) ≡ p a
    equiv-ind-fun a = ap (λ t → transport P (p (t .fst)) (t .snd))
                      (isProp-of-isContr (contr-fib f (f .fun a)) _ _)

ap-inl-iso : {A B : Set} {x y : A} → x ≡ y ≅ inl {B = B} x ≡ inl y
ap-inl-iso = ap-iso +-symm ∘ₑ ap-inr-iso

Σ-congr-fst : {A B : Set} {X : B → Set} (e : A ≅ B) → Σ A (λ a → X (e .fun a)) ≅ Σ B X
Σ-congr-fst e .fun t = e .fun (t .fst) , t .snd
Σ-congr-fst e .inv = uncurry (equiv-ind e _,_)
Σ-congr-fst e .inv-fun t = congrFun (equiv-ind-fun e _,_ (t .fst)) (t .snd)
Σ-congr-fst e .fun-inv = uncurry (equiv-ind e λ a x → ap (Σ-congr-fst e .fun) (Σ-congr-fst e .inv-fun _))

Σ-congr : {A B : Set} {X : A → Set} {Y : B → Set} (e : A ≅ B) (f : (a : A) → X a ≅ Y (e .fun a)) →
          Σ A X ≅ Σ B Y
Σ-congr e f = Σ-congr-fst e ∘ₑ Σ-congr-snd f


==> anc/src/IntegerAlgebra.agda <==
module IntegerAlgebra where

open import Preliminaries
open import Equivalences

record IntAlg (X : Set) : Set where
  constructor mk-IntAlg
  field
    S : X ≅ X
    Z : X

module _ {X : Set} (X-alg : IntAlg X) where
  private module X = IntAlg X-alg

  record DIntAlg (Y : X → Set) : Set where
    constructor mk-DIntAlg
    field
      S : {x : X} → Y x ≅ Y (X.S .fun x)
      Z : Y X.Z

  record Sec {Y : X → Set} (Y-alg : DIntAlg Y) : Set where
    private module Y = DIntAlg Y-alg
    field
      on-C : (x : X) → Y x
      on-S : (x : X) → on-C (X.S .fun x) ≡ Y.S .fun (on-C x)
      on-Z : on-C X.Z ≡ Y.Z

  nonDIntAlg : {Y : Set} (Y-alg : IntAlg Y) → DIntAlg (λ x → Y)
  nonDIntAlg Y-alg .DIntAlg.S = IntAlg.S Y-alg
  nonDIntAlg Y-alg .DIntAlg.Z = IntAlg.Z Y-alg

postulate
  ℤ : Set
  ℤ-alg : IntAlg ℤ
  ℤ-elim : {Y : ℤ → Set} (Y-alg : DIntAlg ℤ-alg Y) → Sec ℤ-alg Y-alg

module ℤ = IntAlg ℤ-alg

module _ {P : ℤ → Set} (P-alg : DIntAlg ℤ-alg P) where
  private module P = DIntAlg P-alg

  abstract
    ℤ-ind : (x : ℤ) → P x
    ℤ-ind = Sec.on-C (ℤ-elim P-alg)

    ℤ-ind-S : (x : ℤ) → ℤ-ind (ℤ.S .fun x) ≡ P.S .fun (ℤ-ind x)
    ℤ-ind-S = Sec.on-S (ℤ-elim P-alg)

    ℤ-ind-Z : ℤ-ind ℤ.Z ≡ P.Z
    ℤ-ind-Z = Sec.on-Z (ℤ-elim P-alg)

module _ {P : Set} (P-alg : IntAlg P) where
  module P = IntAlg P-alg

  abstract
    ℤ-elim-nondep : Sec ℤ-alg (nonDIntAlg ℤ-alg P-alg)
    ℤ-elim-nondep = ℤ-elim _

    ℤ-rec : (x : ℤ) → P
    ℤ-rec = ℤ-ind $ nonDIntAlg _ P-alg

    ℤ-rec-S : (x : ℤ) → ℤ-rec (ℤ.S .fun x) ≡ P.S .fun (ℤ-rec x)
    ℤ-rec-S = ℤ-ind-S _

    ℤ-rec-inv : (x : ℤ) → ℤ-rec (ℤ.S .inv x) ≡ P.S .inv (ℤ-rec x)
    ℤ-rec-inv x = symm (ap (P.S .inv ∘ ℤ-rec) (symm $ ℤ.S .fun-inv x) • ap (P.S .inv) (ℤ-rec-S _) • P.S .inv-fun _)

    ℤ-rec-Z : ℤ-rec ℤ.Z ≡ P.Z
    ℤ-rec-Z = ℤ-ind-Z _

    ℤ-rec-uniq : {f g : ℤ → P} → ((x : ℤ) → f (ℤ.S .fun x) ≡ P.S .fun (f x)) → f ℤ.Z ≡ P.Z →
                 ((x : ℤ) → g (ℤ.S .fun x) ≡ P.S .fun (g x)) → g ℤ.Z ≡ P.Z →
                 (x : ℤ) → f x ≡ g x
    ℤ-rec-uniq {f} {g} fS fZ gS gZ = ℤ-ind $ mk-DIntAlg {Y = λ x → f x ≡ g x}
      (λ {x} → inv-iso (eq-congr (fS x) (gS x)) ∘ₑ ap-iso P.S)
      (fZ • symm gZ)


==> anc/src/M.agda <==
module M where

open import Preliminaries
open import IntegerAlgebra
open import NatAlgebra
open import Doubling
open import Signs
open import Subtraction
open import RollingRule
open import Equivalences

ℤ⁰ M : Set
ℤ⁰ = Σ ℤ zero
M = Σ ℤ nonneg

M-S-iso : M ≅ Σ ℤ pos
M-S-iso = Σ-congr ℤ.S $ λ x → transport-iso nonneg (symm (ℤ.S .inv-fun x))

+-iso-M : ℤ⁰ + M ≅ M
+-iso-M = Σ-congr-snd (λ x → zero+pos-iso-nonneg) ∘ₑ +-distrib ∘ₑ +-congr id-iso M-S-iso

M-inl : ℤ⁰ → M
M-inl = +-iso-M .fun ∘ inl

ℤ⁰-zero : ℤ⁰
ℤ⁰-zero = (ℤ.Z , zeroIsZero)

M-alg : NatAlg M
M-alg .NatAlg.S = +-iso-M .fun ∘ inr
M-alg .NatAlg.Z = M-inl ℤ⁰-zero

_<'_ : M → ℤ → Set
m <' u = m .fst < u

module M = NatAlg M-alg

M-S-ap-iso : {x y : M} → x ≡ y ≅ M.S x ≡ M.S y
M-S-ap-iso = ap-iso +-iso-M ∘ₑ ap-inr-iso

M-inl-ap-iso : {x y : ℤ⁰} → x ≡ y ≅ M-inl x ≡ M-inl y
M-inl-ap-iso = ap-iso +-iso-M ∘ₑ ap-inl-iso

module ifun (A : M → Set) (AZ : (m : ℤ⁰) → A (M-inl m)) (AS : (m : M) → A m → A (M.S m)) where
  private
    pfun : ℤ → Set
    pfun u = (m : M) → m <' u → A m

    res : (u : ℤ) → pfun (ℤ.S .fun u) → pfun u
    res u f m h = f m $ lt-succ-of-lt h

    abstract
      ext : (u : ℤ) → pfun u → pfun (ℤ.S .fun u)
      ext u f = equiv-ind +-iso-M $ +-ind (λ m _ → AZ m) λ m h → AS m $ f m $ lt-of-succ-lt-succ h

      ext-zero : {u : ℤ} {f : pfun u} {m : ℤ⁰} {h : M-inl m <' ℤ.S .fun u} →
              ext u f (M-inl m) h ≡ AZ m
      ext-zero {m = m} {h = h} = congrFun (equiv-ind-fun _ _ (inl m)) _

      ext-succ : {u : ℤ} (f : pfun u) {m : M} {h : M.S m <' ℤ.S .fun u} →
              ext u f (M.S m) h ≡ AS m (f m (lt-of-succ-lt-succ h))
      ext-succ f = congrFun (equiv-ind-fun _ _ (inr _)) _

    ext-res-eq-res-ext : {u : ℤ} (f : pfun (ℤ.S .fun u)) (m : M) (h : m <' ℤ.S .fun u) →
                        ext u (res u f) m h ≡ res (ℤ.S .fun u) (ext (ℤ.S .fun u) f) m h
    ext-res-eq-res-ext {u} f = equiv-ind +-iso-M $ +-ind
      (λ x h → ext-zero • symm ext-zero)
      (λ x h → ext-succ _ • ap (AS _ ∘ f _) (lt-prop _ _) • symm (ext-succ _))

    -- This is the only place where we use funext.
    pfun-eq : {u : ℤ} {f g : pfun u} → ((m : M) (h : m <' u) → f m h ≡ g m h) →
                      f ≡ g
    pfun-eq p = funext λ m → funext λ h → p m h

    inductive-fun : ℤ → Set
    inductive-fun u = fix (res u ∘ ext u)

    zero-indfun : inductive-fun ℤ.Z
    zero-indfun .fst m h = exfalso $ lt-zero-nonneg-disj h (m .snd)
    zero-indfun .snd = pfun-eq $ λ m h → exfalso $ lt-zero-nonneg-disj h (m .snd)

    abstract
      ind-succ : {u : ℤ} → inductive-fun u ≅ inductive-fun (ℤ.S .fun u)
      ind-succ {u} = fix-congr (λ f → pfun-eq $ ext-res-eq-res-ext f) ∘ₑ rolling-rule (ext u) (res u)

      ind-succ-S : {u : ℤ} {fi : inductive-fun u} {m : M} {h : M.S m <' ℤ.S .fun u} →
                   ind-succ .fun fi .fst (M.S m) h ≡ AS m (fi .fst m $ lt-of-succ-lt-succ h)
      ind-succ-S {fi = fi} = congrFun (congrFun (rolling-rule-fun _ _ _) _) _ • ext-succ (fi .fst)

    indfun-Z : {u : ℤ} {m : ℤ⁰} (fi : inductive-fun u) {h : M-inl m <' u} →
               fi .fst (M-inl m) h ≡ AZ m
    indfun-Z {u} {m} fi {h} = transport (λ g → g (M-inl m) h ≡ AZ m) ext-zero (fi .snd)

    ifun-alg : DIntAlg ℤ-alg inductive-fun
    ifun-alg .DIntAlg.S = ind-succ
    ifun-alg .DIntAlg.Z = zero-indfun

    M-ind-aux : (u : ℤ) → inductive-fun u
    M-ind-aux = ℤ-ind ifun-alg

  abstract
    M-ind : (m : M) → A m
    M-ind m = M-ind-aux (M.S m .fst) .fst m lt-succ-self

    M-ind-zero : {m : ℤ⁰} → M-ind (M-inl m) ≡ AZ m
    M-ind-zero = indfun-Z (M-ind-aux _)

    M-ind-succ : (m : M) → M-ind (M.S m) ≡ AS m (M-ind m)
    M-ind-succ m = ap (λ fi → fi .fst (M.S m) lt-succ-self) (ℤ-ind-S ifun-alg (M.S m .fst)) •
                   ind-succ-S •
                   ap (AS m ∘ M-ind-aux (M.S m .fst) .fst m) (lt-prop _ _)


==> anc/src/NatAlgebra.agda <==
module NatAlgebra where

open import Preliminaries

record NatAlg (X : Set) : Set where
  field
    S : X → X
    Z : X

module _ {X : Set} (X-alg : NatAlg X) where
  private module X = NatAlg X-alg

  record DNatAlg (Y : X → Set) : Set where
    field
      S : {x : X} → Y x → Y (X.S x)
      Z : Y X.Z

  module _ {Y : X → Set} (Y-alg : DNatAlg Y) where
    private module Y = DNatAlg Y-alg

    record NSec : Set where
      field
        on-C : (x : X) → Y x
        on-S : (x : X) → on-C (X.S x) ≡ Y.S (on-C x)
        on-Z : on-C X.Z ≡ Y.Z

    Σ-alg : NatAlg (Σ X Y)
    Σ-alg .NatAlg.S x .fst = X.S (x .fst)
    Σ-alg .NatAlg.S x .snd = Y.S (x .snd)
    Σ-alg .NatAlg.Z = (X.Z , Y.Z)


==> anc/src/Naturals.agda <==
module Naturals where

open import Preliminaries
open import Equivalences
open import NatAlgebra
open import M
open import RollingRule

private module Rect = ifun (λ _ → M) (λ _ → M.Z) (λ _ → M.S)

rectify : M → M
rectify = Rect.M-ind

rectify-Z : {m : ℤ⁰} → rectify (M-inl m) ≡ M.Z
rectify-Z = Rect.M-ind-zero

rectify-succ : {m : M} → rectify (M.S m) ≡ M.S (rectify m)
rectify-succ = Rect.M-ind-succ _

N : M → Set
N m = rectify m ≡ m

-- The type of fixpoints of 'rectify'.
ℕ : Set
ℕ = Σ M N

N-zero : {m : ℤ⁰} → (ℤ⁰-zero ≡ m) ≅ N (M-inl m)
N-zero = eq-congr (symm rectify-Z) refl ∘ₑ M-inl-ap-iso

N-succ : (m : M) → N m ≅ N (M.S m)
N-succ m = eq-congr (symm rectify-succ) refl ∘ₑ M-S-ap-iso

N-alg : DNatAlg M-alg N
N-alg .DNatAlg.S = N-succ _ .fun
N-alg .DNatAlg.Z = N-zero .fun refl

ℕ-alg : NatAlg ℕ
ℕ-alg = Σ-alg M-alg N-alg

module ℕ = NatAlg ℕ-alg
module N = DNatAlg N-alg

module _ {P : ℕ → Set} (P-alg : DNatAlg ℕ-alg P) where
  private
    module PA = DNatAlg P-alg

    A-fam : M → Set
    A-fam m = ∀ (n : N m) → P (m , n)

    A0-aux : {m : ℤ⁰} → (n : ℤ⁰-zero ≡ m) → P (M-inl m , N-zero .fun n)
    A0-aux refl = PA.Z

    A0 : (m : ℤ⁰) → A-fam (M-inl m)
    A0 m = equiv-ind N-zero A0-aux

    AS : (m : M) → A-fam m → A-fam (M.S m)
    AS m a = equiv-ind (N-succ m) $ λ n → PA.S (a n)

    AS-fun : (m : M) (a : A-fam m) (n : N m) → AS m a (N-succ m .fun n) ≡ PA.S (a n)
    AS-fun m a = equiv-ind-fun (N-succ m) $ λ n → PA.S (a n)

    module I = ifun A-fam A0 AS

    P-sec : (n : ℕ) → P n
    P-sec n = I.M-ind (n .fst) (n .snd)

    P-sec-succ : (n : ℕ) → P-sec (ℕ.S n) ≡ PA.S (P-sec n)
    P-sec-succ (m , n) = congrFun (I.M-ind-succ m) (N.S n) • AS-fun m (λ n' → P-sec (m , n')) n

    P-sec-zero : P-sec ℕ.Z ≡ PA.Z
    P-sec-zero = congrFun I.M-ind-zero N.Z • equiv-ind-fun _ _ _

  ℕ-ind : NSec ℕ-alg P-alg
  ℕ-ind .NSec.on-C = P-sec
  ℕ-ind .NSec.on-S = P-sec-succ
  ℕ-ind .NSec.on-Z = P-sec-zero


==> anc/src/Preliminaries.agda <==
module Preliminaries where

infix 15 _≡_
data _≡_ {A : Set} (a : A) : A → Set where
  refl : a ≡ a

open _≡_ public

data ⊥ : Set where

infixr 20 _+_
data _+_ (A : Set) (B : Set) : Set where
  inl : A → A + B
  inr : B → A + B

open _+_ public

record ⊤ : Set where
  constructor tt

open ⊤ public

infixr 20 _,_

record Σ (A : Set) (B : A → Set) : Set where
  constructor _,_
  field
    fst : A
    snd : B fst

open Σ public

infix 10 _≅_
record _≅_ (A B : Set) : Set where
  field
    fun : A → B
    inv : B → A
    inv-fun : (a : A) → inv (fun a) ≡ a
    fun-inv : (b : B) → fun (inv b) ≡ b

open _≅_ public

postulate
  funext : {A : Set} {B : A → Set} {f g : (a : A) → B a} → ((a : A) → f a ≡ g a) → f ≡ g

infixr 20 _•_
_•_ : {A : Set} {a b c : A} → a ≡ b → b ≡ c → a ≡ c
refl • refl = refl

symm : {A : Set} {a b : A} → a ≡ b → b ≡ a
symm refl = refl

ap : {A B : Set} {a b : A} (f : A → B) → a ≡ b → f a ≡ f b
ap f refl = refl

transport : {A : Set} (P : A → Set) {x y : A} → P x → x ≡ y → P y
transport P p refl = p

-- To avoid parentheses in long function applications.
infixr 5 _$_
_$_ : {A : Set} {B : A → Set} (f : (a : A) → B a) (a : A) → B a
f $ a = f a

_∘_ : {A B C : Set} → (B → C) → (A → B) → A → C
(g ∘ f) a = g (f a)

infixr 20 _∘ₑ_
_∘ₑ_ : {A B C : Set} → B ≅ C → A ≅ B → A ≅ C
(g ∘ₑ f) .fun a = g .fun (f .fun a)
(g ∘ₑ f) .inv c = f .inv (g .inv c)
(g ∘ₑ f) .inv-fun a = ap (f .inv) (g .inv-fun _) • f .inv-fun _
(g ∘ₑ f) .fun-inv c = ap (g .fun) (f .fun-inv _) • g .fun-inv _

+-ind : {A B : Set} {P : A + B → Set} → ((a : A) → P (inl a)) → ((b : B) → P (inr b)) →
        (x : A + B) → P x
+-ind pa pb (inl a) = pa a
+-ind pa pb (inr b) = pb b

+-rec : {A B C : Set} → (A → C) → (B → C) → A + B → C
+-rec = +-ind

+-symm : {A B : Set} → A + B ≅ B + A
+-symm .fun = +-rec inr inl
+-symm .inv = +-rec inr inl
+-symm .inv-fun = +-ind (λ a → refl) (λ b → refl)
+-symm .fun-inv = +-ind (λ b → refl) (λ a → refl)

+-assoc : {A B C : Set} → A + B + C ≅ (A + B) + C
+-assoc .fun = +-rec (inl ∘ inl) (+-rec (inl ∘ inr) inr)
+-assoc .inv = +-rec (+-rec inl (inr ∘ inl)) (inr ∘ inr)
+-assoc .inv-fun = +-ind (λ a → refl) (+-ind (λ b → refl) λ c → refl)
+-assoc .fun-inv = +-ind (+-ind (λ a → refl) (λ b → refl)) λ c → refl

+-map : {A B X Y : Set} → (A → X) → (B → Y) → A + B → X + Y
+-map f g = +-rec (inl ∘ f) (inr ∘ g)

+-congr : {A B X Y : Set} → A ≅ X → B ≅ Y → A + B ≅ X + Y
+-congr f g .fun = +-map (f .fun) (g .fun)
+-congr f g .inv = +-map (f .inv) (g .inv)
+-congr f g .inv-fun = +-ind (λ a → ap inl (f .inv-fun a)) (λ b → ap inr (g .inv-fun b))
+-congr f g .fun-inv = +-ind (λ a → ap inl (f .fun-inv a)) (λ b → ap inr (g .fun-inv b))

id-iso : {A : Set} → A ≅ A
id-iso .fun a = a
id-iso .inv a = a
id-iso .inv-fun a = refl
id-iso .fun-inv a = refl

inv-iso : {A B : Set} → A ≅ B → B ≅ A
inv-iso f .fun = f .inv
inv-iso f .inv = f .fun
inv-iso f .inv-fun = f .fun-inv
inv-iso f .fun-inv = f .inv-fun

symm-iso : {A : Set} {x y : A} → x ≡ y ≅ y ≡ x
symm-iso .fun = symm
symm-iso .inv = symm
symm-iso .inv-fun refl = refl
symm-iso .fun-inv refl = refl

transport-iso : {A : Set} (P : A → Set) {x y : A} → x ≡ y → P x ≅ P y
transport-iso _ refl = id-iso

eq-congr : {A : Set} {a b x y : A} → a ≡ x → b ≡ y → a ≡ b ≅ x ≡ y
eq-congr refl refl = id-iso

eq-congr-refl : {A : Set} {a x : A} (p : a ≡ x) → eq-congr p p .fun refl ≡ refl
eq-congr-refl refl = refl

fib : {A B : Set} (f : A → B) → B → Set
fib {A = A} f b = Σ A (λ a → f a ≡ b)

isContr : Set → Set
isContr A = Σ A (λ a → (b : A) → a ≡ b)

refl-comp : {A : Set} {a b : A} (p : a ≡ b) → refl • p ≡ p
refl-comp refl = refl

comp-refl : {A : Set} {a b : A} (p : a ≡ b) → p • refl ≡ p
comp-refl refl = refl

ap-nat : {A B : Set} {f g : A → B} (h : (a : A) → f a ≡ g a) {a b : A} (p : a ≡ b) →
         ap f p • h b ≡ h a • ap g p
ap-nat h refl = refl-comp _ • symm (comp-refl _)

eq-symm-comp-of-comp-eq : {A : Set} {a b c : A}
                         (ab : a ≡ b) (bc : b ≡ c) (ac : a ≡ c) →
                         ab • bc ≡ ac → bc ≡ symm ab • ac
eq-symm-comp-of-comp-eq  refl refl p h = h • symm (refl-comp _)

ap-id : {A : Set} {a b : A} (p : a ≡ b) → ap (λ x → x) p ≡ p
ap-id refl = refl

ap-circ : {A B C : Set} {f : A → B} {g : B → C} {a b : A} (p : a ≡ b) → ap g (ap f p) ≡ ap (g ∘ f) p
ap-circ refl = refl

comp-congr : {A : Set} {a b c : A} {p p' : a ≡ b} {q q' : b ≡ c} → p ≡ p' → q ≡ q' → p • q ≡ p' • q'
comp-congr refl refl = refl

postcomp-inj : {A : Set} {a b c : A} {p p' : a ≡ b} (q : b ≡ c) →
               p • q ≡ p' • q → p ≡ p'
postcomp-inj refl h = symm (comp-refl _ ) • h • comp-refl _

endo-comm : {A : Set} {f : A → A} (h : (a : A) → f a ≡ a) (a : A) →
            h (f a) ≡ ap f (h a)
endo-comm h a = postcomp-inj (h a) (symm (ap-nat h (h a) • comp-congr refl (ap-id _)))

isProp : Set → Set
isProp A = (a b : A) → a ≡ b

isProp-of-isContr : {A : Set} → isContr A → isProp A
isProp-of-isContr A-contr a b = symm (A-contr .snd _) • A-contr .snd _

contr-of-prop : {A : Set} → isProp A → A → isContr A
contr-of-prop A-prop a = (a , A-prop a)

transport-refl : {A : Set} {P : A → Set} {a : A} {q : a ≡ a} {p : P a} →
                 q ≡ refl → transport P p q ≡ p
transport-refl refl = refl

module _ {A : Set} (A-contr : isContr A) (P : A → Set) (p : P (A-contr .fst)) where
  abstract
    contr-ind : (a : A) → P a
    contr-ind a = transport P p (isProp-of-isContr A-contr _ _)

    contr-ind-centre : contr-ind (A-contr .fst) ≡ p
    contr-ind-centre = transport-refl {p = p} (symm (eq-symm-comp-of-comp-eq _ _ _ (comp-refl _)))

congrFun : {A : Set} {B : A → Set} {f g : (a : A) → B a} → f ≡ g → (a : A) → f a ≡ g a
congrFun refl _ = refl

Σ-congr-snd : {A : Set} {X Y : A → Set} (e : (a : A) → X a ≅ Y a) → Σ A X ≅ Σ A Y
Σ-congr-snd e .fun t = t .fst , e (t .fst) .fun (t .snd)
Σ-congr-snd e .inv t = t .fst , e (t .fst) .inv (t .snd)
Σ-congr-snd e .inv-fun t = ap (t .fst ,_) (e (t .fst) .inv-fun (t .snd))
Σ-congr-snd e .fun-inv t = ap (t .fst ,_) (e (t .fst) .fun-inv (t .snd))

uncurry : {A : Set} {B : A → Set} {C : Σ A B → Set} → (c : (a : A) → (b : B a) → C (a , b)) →
          (t : Σ A B) → C t
uncurry c t = c (t .fst) (t .snd)

⊥-prop : isProp ⊥
⊥-prop ()

⊤-prop : isProp ⊤
⊤-prop tt tt = refl

exfalso : {A : Set} → ⊥ → A
exfalso ()

+-prop : {A B : Set} → isProp A → isProp B → (A → B → ⊥) → isProp (A + B)
+-prop A-prop B-prop disj (inl a) (inl a') = ap inl (A-prop _ _)
+-prop A-prop B-prop disj (inl a) (inr b') = exfalso (disj a b')
+-prop A-prop B-prop disj (inr b) (inl a') = exfalso (disj a' b)
+-prop A-prop B-prop disj (inr b) (inr b') = ap inr (B-prop _ _)

prop-iso : {A B : Set} → isProp A → isProp B → (A → B) → (B → A) → A ≅ B
prop-iso A-prop B-prop f g .fun = f
prop-iso A-prop B-prop f g .inv = g
prop-iso A-prop B-prop f g .inv-fun a = A-prop _ _
prop-iso A-prop B-prop f g .fun-inv b = B-prop _ _

+-distrib : {A : Set} {X Y : A → Set} → (Σ A X) + (Σ A Y) ≅ Σ A (λ a → X a + Y a)
+-distrib .fun (inl t) = t .fst , inl (t .snd)
+-distrib .fun (inr t) = t .fst , inr (t .snd)
+-distrib .inv (a , inl x) = inl (a , x)
+-distrib .inv (a , inr y) = inr (a , y)
+-distrib .inv-fun (inl t) = refl
+-distrib .inv-fun (inr t) = refl
+-distrib .fun-inv (a , inl x) = refl
+-distrib .fun-inv (a , inr y) = refl

ap-inr-iso : {A B : Set} {x y : B} → x ≡ y ≅ inr {A = A} x ≡ inr y
ap-inr-iso .fun = ap inr
ap-inr-iso .inv refl = refl
ap-inr-iso .inv-fun refl = refl
ap-inr-iso .fun-inv refl = refl 

Σ-contr : {A : Set} {X : A → Set} → ((a : A) → isContr (X a)) →
          Σ A X ≅ A
Σ-contr X-contr .fun = fst
Σ-contr X-contr .inv a = a , X-contr a .fst 
Σ-contr X-contr .inv-fun = uncurry λ a → contr-ind (X-contr a) _ refl
Σ-contr X-contr .fun-inv a = refl

×-symm : {A B : Set} → Σ A (λ _ → B) ≅ Σ B (λ _ → A)
×-symm .fun p = p .snd , p .fst
×-symm .inv p = p .snd , p .fst
×-symm .inv-fun p = refl
×-symm .fun-inv p = refl

contr-singleton : {A : Set} (a : A) → isContr (Σ A (λ a' → a' ≡ a))
contr-singleton a .fst = (a , refl)
contr-singleton a .snd (_ , refl) = refl

contr-congr : {A B : Set} (f : A ≅ B) → isContr A → isContr B
contr-congr f A-contr = contr-of-prop
  (λ b b' → symm (f .fun-inv b) •
    ap (f .fun) (isProp-of-isContr A-contr _ _) • f .fun-inv b')
    (f .fun (A-contr .fst))


==> anc/src/RollingRule.agda <==
module RollingRule where

open import Preliminaries

fix : {A : Set} (t : A → A) → Set
fix {A} t = Σ A (λ a → t a ≡ a)

module _ {A B : Set} (f : A → B) (g : B → A) where
  abstract
    rolling-rule : fix (g ∘ f) ≅ fix (f ∘ g)
    rolling-rule = inv-iso fix-gf-iso ∘ₑ fix-fg-iso where
      C : Set
      C = Σ A (λ a → Σ B (λ b → Σ (f a ≡ b) (λ _ → (g b ≡ a))))

      fix-fg-iso : fix (g ∘ f) ≅ C
      fix-fg-iso .fun a = a .fst , f (a .fst) , refl , a .snd
      fix-fg-iso .inv t .fst = t .fst
      fix-fg-iso .inv (a , _ , refl , q) .snd = q
      fix-fg-iso .inv-fun (a , p) = refl
      fix-fg-iso .fun-inv (a , (_ , (refl , q))) = refl

      fix-gf-iso : fix (f ∘ g) ≅ C
      fix-gf-iso .fun b = g (b .fst) , b .fst , b .snd , refl
      fix-gf-iso .inv t .fst = t .snd .fst
      fix-gf-iso .inv (_ , b , q , refl) .snd = q
      fix-gf-iso .inv-fun (b , p) = refl
      fix-gf-iso .fun-inv (_ , b , q , refl) = refl

    -- These two definitional equalities are used later.
    rolling-rule-fun : (x : fix (g ∘ f)) → rolling-rule .fun x .fst ≡ f (x .fst)
    rolling-rule-fun x = refl

    rolling-rule-inv-fun : (y : fix (f ∘ g)) → rolling-rule .inv y .fst ≡ g (y .fst)
    rolling-rule-inv-fun y = refl

fix-congr : {A : Set} {t s : A → A} (p : (a : A) → t a ≡ s a) →
            fix t ≅ fix s
fix-congr p = Σ-congr-snd λ a → eq-congr (p a) refl


==> anc/src/Signs.agda <==
module Signs where

open import Preliminaries
open import IntegerAlgebra
open import Doubling
open import Booleans
open import Subtraction

shift-equiv : ℤ + (ℤ + ℤ) ≅ ℤ + (ℤ + ℤ)
shift-equiv = inv-iso +-assoc ∘ₑ +-congr halve-iso (inv-iso halve-iso)

shift-alg : IntAlg (ℤ + (ℤ + ℤ))
shift-alg .IntAlg.S = shift-equiv
shift-alg .IntAlg.Z = inr (inl ℤ.Z)

abstract
  presign : ℤ → ℤ + (ℤ + ℤ)
  presign = ℤ-rec shift-alg

  presign-Z : presign ℤ.Z ≡ inr (inl ℤ.Z)
  presign-Z = ℤ-rec-Z shift-alg

  presign-S : {x : ℤ} → presign (ℤ.S .fun x) ≡ shift-equiv .fun (presign x)
  presign-S = ℤ-rec-S shift-alg _

  presign-inv : {x : ℤ} → presign (ℤ.S .inv x) ≡ shift-equiv .inv (presign x)
  presign-inv = ℤ-rec-inv shift-alg _

right-shift : {x : ℤ + (ℤ + ℤ)} → right x → right (shift-equiv .fun x)
right-shift {inl _} = left-right-disj left-intro
right-shift {inr _} _ = right-intro

left-inv : {x : ℤ + (ℤ + ℤ)} → left x → left (shift-equiv .inv x)
left-inv {inl _} _ = left-intro
left-inv {inr _} t = left-right-disj t right-intro

neg zero pos nonneg : ℤ → Set
neg x = left (presign x)
nonneg x = right (presign x)
zero x = Σ (nonneg x) (λ _ → neg (ℤ.S .inv x))
pos x = nonneg (ℤ.S .inv x)

abstract
  zeroIsZero : zero ℤ.Z
  zeroIsZero .fst = transport right right-intro $ symm presign-Z
  zeroIsZero .snd = transport left left-intro $ symm $ presign-inv • ap (shift-equiv .inv) presign-Z

  nonneg-succ : {x : ℤ} → nonneg x → nonneg (ℤ.S .fun x)
  nonneg-succ {x} h = transport right (right-shift {presign x} h) (symm presign-S)

  nonneg-of-pos : {x : ℤ} → pos x → nonneg x
  nonneg-of-pos h = transport nonneg (nonneg-succ h) (ℤ.S .fun-inv _)

  neg-inv : {x : ℤ} → neg x → neg (ℤ.S .inv x)
  neg-inv {x} h = transport left (left-inv h) (symm presign-inv)

  _<_ : ℤ → ℤ → Set
  x < y = neg (x - y)

  lt-succ-of-lt : {x y : ℤ} → x < y → x < ℤ.S .fun y
  lt-succ-of-lt h = transport neg (neg-inv h) (symm sub-S)

  lt-of-succ-lt-succ : {x y : ℤ} → ℤ.S .fun x < ℤ.S .fun y → x < y
  lt-of-succ-lt-succ h = transport neg h S-sub-S

  lt-succ-self : {x : ℤ} → x < ℤ.S .fun x
  lt-succ-self = transport neg (zeroIsZero .snd) (symm (sub-S • ap (ℤ.S .inv) sub-self))

  lt-zero-nonneg-disj : {x : ℤ} → x < ℤ.Z → nonneg x → ⊥
  lt-zero-nonneg-disj {x} p h = left-right-disj (transport neg p sub-Z) h

  lt-prop : {x y : ℤ} → isProp (x < y)
  lt-prop = left-prop

  zero+pos-iso-nonneg : {x : ℤ} → zero x + pos x ≅ nonneg x
  zero+pos-iso-nonneg = Σ-contr (λ _ → left-or-right _) ∘ₑ +-distrib ∘ₑ +-congr id-iso
                        (×-symm ∘ₑ inv-iso (Σ-contr λ xpos → contr-of-prop right-prop (nonneg-of-pos xpos)))


==> anc/src/Subtraction.agda <==
module Subtraction where

open import Preliminaries
open import IntegerAlgebra

subtraction-alg : ℤ → IntAlg ℤ
subtraction-alg x .IntAlg.S = inv-iso ℤ.S
subtraction-alg x .IntAlg.Z = x

_-_ : ℤ → ℤ → ℤ
_-_ x = ℤ-rec (subtraction-alg x)

sub-S : {x y : ℤ} → x - ℤ.S .fun y ≡ ℤ.S .inv (x - y)
sub-S {x} {y} = ℤ-rec-S (subtraction-alg x) y

sub-Z : {x : ℤ} → x - ℤ.Z ≡ x
sub-Z {x} = ℤ-rec-Z (subtraction-alg x)

S-sub-S : {x y : ℤ} → ℤ.S .fun x - ℤ.S .fun y ≡ x - y
S-sub-S {x} {y} = ℤ-rec-uniq (subtraction-alg x) (λ y → sub-S)
  (sub-S • ap (ℤ.S .inv) sub-Z • ℤ.S .inv-fun x) (λ y → sub-S) sub-Z y

sub-self : {x : ℤ} → x - x ≡ ℤ.Z
sub-self {x} = ℤ-ind (mk-DIntAlg (eq-congr (symm S-sub-S) refl) sub-Z) x


==> anc/src/index.agda <==
{-
This is the formalization accompanying the paper
Natural numbers from integers
by Christian Sattler and David Wärn
to appear at LiCS 2024

The formalisation follows the first approach of the paper.
Lemmas in the paper link to corresponding parts of the formalization where appropriate.

Notes

* The formalization has been confirmed to type-check with Agda TODO.
  This is the most recent version at the time of preparation of these notes.

* We consistently avoid universes. We sometimes use the type universe `Set` of
  Agda, but never mention any larger types or universe levels. All our mentions
  of Set fall into the following categories:
  - Constructing a type (for example, `Σ A B : Set` for fixed A and B).
  - Constructions parametrized by a type or family of types (for example, the
    parameters A and B in `Σ A B`).
  - Large elimination over binary coproducts (only in **Booleans.agda**).

  Therefore, all occurrences of "Set" translate into the universe-free type theory
  of the paper that explicitly handles types instead.

* We work with isomorphisms (in the sense of an inverse map with two homotopies)
  instead of equivalences throughout. Nowhere in this formalisation do we
  consider equalities of isomorphisms (which would be a reason to use
  equivalences instead). Integer induction phrased using isomorphisms is
  interderivable with integer induction phrased using equivalences (since being
  an isomorphism is logically equivalent to being an equivalence and sections of
  integer inductions only involve the forward map of the
  equivalence/isomorphism).

* We try to mark definitions as abstract when possible, both to make it clear to the reader
  what parts are proof irrelevant, and to help Agda infer implicit arguments.
  Note that abstract blocks in the same module share their abstraction scope.
  We do not rely on this behaviour.

* In Agda, the equality symbol `=` denotes judgmental equality.
  In our formalisation, we use `≡` for typal equality.
  Note that the paper uses the reverse convention.
-}

-- Overview of modules

{- This file develops some preliminaries that you would normally find in a library.
It starts out with the type formers used in the formalisation (e.g. id, +, and bottom,
which are the only inductive types we declare) and postulates funext.
The rest of the file is devoted to some basic reasoning about equality, isomorphisms
and the fact that various type formers respect isomorphism. -}
import Preliminaries

-- This file contains a proof that any map with a two-sided inverse has contractible fibres.
import Equivalences
{- This file defines the type of fix points of a map and proves the rolling rule.
The rolling rule itself is a composition of two isomorphisms each of which is defined
directly by pattern matching. This construction computes as expected on the first
component of the sigma-type of fix points. -}
import RollingRule

{- This file defines what an integer algebra is, what a displayed integer algebra is, and
  what a section of a displayed integer algebra is. We postulate that there is an integer
  algebra ℤ and that every displayed integer algebra over ℤ has a section.
  We derive some direct consequences in the same file. -}
import IntegerAlgebra

-- Analogous to the previous file, but for natural number algebras and without postulates.
import NatAlgebra

-- Defines subtraction of integers by integer recursion and proves some basic lemmas.
import Subtraction

-- Constructs the isomorphism ℤ = ℤ + ℤ and derives the map ℤ → ℤ + ℤ + ℤ.
import Doubling

{- Some trivial facts about coproducts A + B and the two predicates on such
a type which tell whether an element is in the left or right part.
This is the only part where we use large elimination (descent) for +. -}
import Booleans

{- This file specialises some definitions from Booleans.agda along the map ℤ → ℤ + ℤ + ℤ.
Also defines the strict ordering < on ℤ and proves a couple of basic properties. -}
import Signs

{- This file defines the type M of nonnegative integers and proves that it is freely
generated by a map ℤ⁰ → M and an endomorphism M → M, using the idea of inductive
functions and the rolling rule. -}
import M

{- This file defines the rectification endomorphism M → M and the naturals as the type
of fixed points of this map. We establish the final result of the formalisation:
the type of naturals thus defined has elimination, i.e. a section of any displayed
natural numbers algebra. -}
import Naturals


==> anc/src/integers.agda-lib <==
name: naturals-from-integers
flags: --without-K --exact-split --postfix-projections
include: .

